Revisiting $B \to \pi\pi \ell \nu$ at Large Dipion Masses

We revisit QCD factorization of $B\to \pi\pi$ form factors at large dipion masses, by deriving new constraints based on the analyticity properties of these objects. We then propose a parametrization of the form factors, inspired by the leading-twist QCD factorization formula, that incorporates all known analytic properties. This parameterization is used to interpolate between the QCDF results and the constraints from the $B^*$ pole. Based on this interpolation, we predict the $B\to \pi\pi\ell\nu$ decay rate in a larger phase space region than previous studies could. We obtain a partially-integrated branching ratio up to $\mathcal{B} \simeq \mathcal{O}({10^{-6}})$, which implies that a measurement of the non-resonant semileptonic decay is potentially within reach of the Belle II experiment.

==> anc/parameters.yaml <==
B->pipi::F_lambda[parameters]@FvDV2018:
  type: MultivariateGaussian(Covariance)
  dim: 84
  observables: ['B->pipi::a^Ftime_0_0@FvDV2018', 'B->pipi::a^Ftime_0_1@FvDV2018',
    'B->pipi::a^Ftime_0_2@FvDV2018', 'B->pipi::a^Ftime_0_3@FvDV2018', 'B->pipi::a^Ftime_1_0@FvDV2018',
    'B->pipi::a^Ftime_1_1@FvDV2018', 'B->pipi::a^Ftime_1_2@FvDV2018', 'B->pipi::b^Ftime_0_0@FvDV2018',
    'B->pipi::b^Ftime_0_1@FvDV2018', 'B->pipi::b^Ftime_0_2@FvDV2018', 'B->pipi::b^Ftime_0_3@FvDV2018',
    'B->pipi::b^Ftime_1_0@FvDV2018', 'B->pipi::b^Ftime_1_1@FvDV2018', 'B->pipi::b^Ftime_1_2@FvDV2018',
    'B->pipi::c^Ftime_0_0@FvDV2018', 'B->pipi::c^Ftime_0_1@FvDV2018', 'B->pipi::c^Ftime_0_2@FvDV2018',
    'B->pipi::c^Ftime_0_3@FvDV2018', 'B->pipi::c^Ftime_1_0@FvDV2018', 'B->pipi::c^Ftime_1_1@FvDV2018',
    'B->pipi::c^Ftime_1_2@FvDV2018', 'B->pipi::a^Flong_0_0@FvDV2018', 'B->pipi::a^Flong_0_1@FvDV2018',
    'B->pipi::a^Flong_0_2@FvDV2018', 'B->pipi::a^Flong_0_3@FvDV2018', 'B->pipi::a^Flong_1_0@FvDV2018',
    'B->pipi::a^Flong_1_1@FvDV2018', 'B->pipi::a^Flong_1_2@FvDV2018', 'B->pipi::b^Flong_0_0@FvDV2018',
    'B->pipi::b^Flong_0_1@FvDV2018', 'B->pipi::b^Flong_0_2@FvDV2018', 'B->pipi::b^Flong_0_3@FvDV2018',
    'B->pipi::b^Flong_1_0@FvDV2018', 'B->pipi::b^Flong_1_1@FvDV2018', 'B->pipi::b^Flong_1_2@FvDV2018',
    'B->pipi::c^Flong_0_0@FvDV2018', 'B->pipi::c^Flong_0_1@FvDV2018', 'B->pipi::c^Flong_0_2@FvDV2018',
    'B->pipi::c^Flong_0_3@FvDV2018', 'B->pipi::c^Flong_1_0@FvDV2018', 'B->pipi::c^Flong_1_1@FvDV2018',
    'B->pipi::c^Flong_1_2@FvDV2018', 'B->pipi::a^Fpara_0_0@FvDV2018', 'B->pipi::a^Fpara_0_1@FvDV2018',
    'B->pipi::a^Fpara_0_2@FvDV2018', 'B->pipi::a^Fpara_0_3@FvDV2018', 'B->pipi::a^Fpara_1_0@FvDV2018',
    'B->pipi::a^Fpara_1_1@FvDV2018', 'B->pipi::a^Fpara_1_2@FvDV2018', 'B->pipi::b^Fpara_0_0@FvDV2018',
    'B->pipi::b^Fpara_0_1@FvDV2018', 'B->pipi::b^Fpara_0_2@FvDV2018', 'B->pipi::b^Fpara_0_3@FvDV2018',
    'B->pipi::b^Fpara_1_0@FvDV2018', 'B->pipi::b^Fpara_1_1@FvDV2018', 'B->pipi::b^Fpara_1_2@FvDV2018',
    'B->pipi::c^Fpara_0_0@FvDV2018', 'B->pipi::c^Fpara_0_1@FvDV2018', 'B->pipi::c^Fpara_0_2@FvDV2018',
    'B->pipi::c^Fpara_0_3@FvDV2018', 'B->pipi::c^Fpara_1_0@FvDV2018', 'B->pipi::c^Fpara_1_1@FvDV2018',
    'B->pipi::c^Fpara_1_2@FvDV2018', 'B->pipi::a^Fperp_0_0@FvDV2018', 'B->pipi::a^Fperp_0_1@FvDV2018',
    'B->pipi::a^Fperp_0_2@FvDV2018', 'B->pipi::a^Fperp_0_3@FvDV2018', 'B->pipi::a^Fperp_1_0@FvDV2018',
    'B->pipi::a^Fperp_1_1@FvDV2018', 'B->pipi::a^Fperp_1_2@FvDV2018', 'B->pipi::b^Fperp_0_0@FvDV2018',
    'B->pipi::b^Fperp_0_1@FvDV2018', 'B->pipi::b^Fperp_0_2@FvDV2018', 'B->pipi::b^Fperp_0_3@FvDV2018',
    'B->pipi::b^Fperp_1_0@FvDV2018', 'B->pipi::b^Fperp_1_1@FvDV2018', 'B->pipi::b^Fperp_1_2@FvDV2018',
    'B->pipi::c^Fperp_0_0@FvDV2018', 'B->pipi::c^Fperp_0_1@FvDV2018', 'B->pipi::c^Fperp_0_2@FvDV2018',
    'B->pipi::c^Fperp_0_3@FvDV2018', 'B->pipi::c^Fperp_1_0@FvDV2018', 'B->pipi::c^Fperp_1_1@FvDV2018',
    'B->pipi::c^Fperp_1_2@FvDV2018']
  kinematics:
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  options:
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  means: [-0.6268706087656696, 4.339252808092284, -9.897116514739409, 7.4122207889773595,
    -1.0119911541551083, 13.610147097170326, -30.33803453405238, 0.03493109650845227,
    3.6390270992269067, -19.557894728803443, 25.785419952502448, 34.68906184880491,
    -214.23567989986657, 328.471785948352, 0.9234477996999506, -10.83156112769479,
    37.91376065773421, -41.52559653514158, -42.674306386305425, 249.29884783345614,
    -361.3416822160215, -0.24348745963374663, 1.7457219884938744, -4.131410589653581,
    3.2211468612002165, 15.78251735691065, -87.32107566446415, 121.47397127767546,
    -0.2189081097708217, 3.0764083874482133, -11.76972445170292, 13.636862234109671,
    -57.32583010179348, 327.2659321994176, -465.47095846779825, 0.6143277347661384,
    -5.891979920732931, 18.702801650481796, -19.409054891551865, 48.151211132978865,
    -276.6711611529566, 395.0309224683893, 0.099734955277006, -1.4452652870414162,
    5.175228882535136, -5.522912651582019, 1.6096455578980329, 16.889908691384182,
    -64.93229470685698, -3.463428676668166, 30.13709936231158, -86.1144524699805,
    80.83616350066494, 26.468726925369648, -241.45898469077125, 488.1708986841635,
    4.016141734344689, -33.49247131315127, 92.24920668785492, -83.3754774204151, -39.00128800900543,
    299.2997970914031, -549.3674165065428, -2.234998732923827, 18.453063247203787,
    -50.55361237523082, 46.01604090189038, 18.13147376188602, -98.48401462624517,
    135.15490314784753, 8.848653318541688, -72.29101582649321, 196.73580188323288,
    -178.36049635886366, -84.88903714745267, 465.23123832774166, -642.6748726642923,
    -7.458219978667936, 60.024443587535686, -161.6262456496563, 145.42060230801553,
    81.6406496696289, -450.1390780458637, 623.8665816773563]
  covariance:
  - [6.128457459875058, -49.61299823401994, 133.50803537455386, -119.44985859611592,
    111.40274096987626, -643.6416246473156, 925.3912614174235, -19.527970026271866,
    155.6171032159638, -411.98702634595236, 362.4668358135153, -416.0145794779159,
    2387.070057310207, -3409.115947586519, 15.15678553379963, -119.45943503537951,
    312.6242470928339, -271.74826805776564, 357.3877255627603, -2043.940824156161,
    2910.3333872697863, -5.128847499090275e-06, 0.0005685998601726248, -0.0029761665297348403,
    0.004089381451480895, 0.453573923373818, -2.6286247790323944, 3.797692663616934,
    0.004854256001784715, -0.03955686929946232, 0.10624392194943087, -0.095235692214358,
    -1.6668348176009182, 9.668294356389472, -13.993762727780531, -0.007110185734218127,
    0.051689999425375735, -0.12057443430819174, 0.09150067589926045, 1.4077206732567675,
    -8.216016681241635, 12.000010863520782, 0.01366034927248702, -0.16519555808266112,
    0.5831115024559353, -0.6389731665685119, 1.5790530999067642, -9.75070994939281,
    14.881196781440757, -0.059874917704153, 0.6654535994596565, -2.2297213879260234,
    2.3501100325544138, -7.287930031477157, 44.38720030970244, -66.79110550463884,
    0.05469243319024124, -0.5852723372796834, 1.9092550255831908, -1.968543579866141,
    6.877830871731907, -41.612129117083455, 62.16943497327466, 0.0050108448066822475,
    -0.042679022004096345, 0.11877634041840536, -0.10850755617716883, -1.467746811332251,
    8.166595395916053, -11.291964318246897, -0.008753461345881628, 0.06590027815012256,
    -0.15472846143122204, 0.11091874543729237, 4.580353104984768, -25.277999619571823,
    34.629176152518596, 0.0036126982429290303, -0.016864695787451665, -0.0002773631221457944,
    0.05106980112449049, -3.4699944334528205, 19.01675470443231, -25.854608457247032]
  - [-49.61299823401994, 402.1736317222504, -1083.565131016671, 970.5640126850805,
    -841.2870532775872, 4888.765371392715, -7066.345946052954, 158.13716404084045,
    -1262.041955811368, 3345.7030447715497, -2947.2322307779446, 3170.485637440746,
    -18292.4994519509, 26259.38383293681, -122.76888422218647, 969.1365210883384,
    -2539.8618971360415, 2210.6723508722503, -2737.7998956947836, 15743.067056084847,
    -22531.242221743636, -5.629683850335517e-05, -0.0033336188714014566, 0.019390695010050377,
    -0.027715955992970772, -3.7908293007599494, 21.978256018347988, -31.765461563832996,
    -0.037889719760709845, 0.3058722858585842, -0.812487384032186, 0.7191130694991283,
    13.925421614607119, -80.80103338093402, 116.98836374622587, 0.05626089814258017,
    -0.4043895557615491, 0.9263969023849983, -0.6826582799150401, -11.7544861712261,
    68.60838671665776, -100.2015699739781, -0.06522773791231688, 0.976360740640047,
    -3.7638666157222316, 4.328422077914504, -14.15621552037764, 86.62801488456053,
    -131.18880814538178, 0.34103689461190834, -4.270770155555172, 15.164760384936258,
    -16.54356697537927, 64.03992962403895, -387.74104736888336, 580.5153387721716,
    -0.33162500483191154, 3.889566735527066, -13.304577504192768, 14.12435929253114,
    -59.95936238898893, 361.0616293633622, -537.284337639453, -0.04835204286682825,
    0.4117732474062463, -1.1483334104268255, 1.0530310920279728, 11.687476994349048,
    -64.99999715220365, 89.83446468727432, 0.09714633384824611, -0.7581679534248785,
    1.8890284651823734, -1.4964150040437363, -36.41403648641454, 200.85260143571946,
    -275.0101562921034, -0.049750339530638635, 0.31199481871814566, -0.4962154840901503,
    0.05783549400086306, 27.555879305222305, -150.93109331872623, 205.09710102520202]
  - [133.50803537455386, -1083.565131016671, 2922.7196997038513, -2620.6786581418214,
    2095.521327361437, -12254.066859471142, 17814.19988512303, -425.6302308143302,
    3401.4471624300604, -9028.697172413255, 7962.756554974744, -7972.939233024457,
    46269.62042717786, -66779.41874330732, 330.4835696032291, -2612.650281324937,
    6856.366437495926, -5975.273284893054, 6921.636511257205, -40026.96323619549,
    57588.24224128052, -3.837957971573198e-05, 0.009059725356670743, -0.0485641519763549,
    0.0678545708977669, 10.46712549323009, -60.71847757605744, 87.80020618159385,
    0.09993315419132791, -0.7981131439815627, 2.093744666120585, -1.8264739379192376,
    -38.437377761128005, 223.1377080676497, -323.20925915739133, -0.1493691655129093,
    1.061787086712314, -2.389225456066689, 1.7076907019031569, 32.42806424621818,
    -189.32079442887832, 276.52574821492885, 0.06464225173987596, -1.7465658172345193,
    7.797874797686842, -9.59360277444031, 41.25755265948208, -250.9925712465295, 378.149244716512,
    -0.5670072397607895, 8.772745139066208, -33.78922691476324, 38.4914459337709,
    -184.17347515448955, 1110.8149269830305, -1657.5294914948984, 0.6213094736394577,
    -8.401186679345622, 30.573356450012337, -33.61190738982734, 171.5135418163213,
    -1029.665249311084, 1528.215042669047, 0.14571287708997027, -1.242428626629268,
    3.4729551676954094, -3.195090831567586, -31.34404212208812, 174.25708700437792,
    -240.75968846247673, -0.3138960321981962, 2.4956976776570667, -6.390924157542161,
    5.27131776295181, 97.75967426704221, -539.055564581434, 737.9289747528596, 0.17442015523428586,
    -1.1925008627927447, 2.3529451924000573, -1.1308520089685608, -74.05360023694124,
    405.5411484771823, -551.0814202174968]
  - [-119.44985859611592, 970.5640126850805, -2620.6786581418214, 2352.1750134647236,
    -1718.4995773592593, 10120.06368828109, -14804.8166014064, 380.8459221570567,
    -3047.404859588124, 8098.522675099775, -7150.407145426983, 6604.692321587928,
    -38571.08929370143, 55987.78476433178, -295.72377176705584, 2341.0506305976724,
    -6151.524586167652, 5367.630605564011, -5765.7357094626705, 33543.16831854545,
    -48526.20851170942, 0.0005925672164651123, -0.01117791923636761, 0.047901755851147,
    -0.061273393895120015, -9.558092360662988, 55.48210871745591, -80.27498310133124,
    -0.08906664815327513, 0.7030394964927266, -1.8195616044076468, 1.562184322716659,
    35.0895851785898, -203.82767389889023, 295.39175427874, 0.13302859265722444, -0.9356067579801643,
    2.0689987419254265, -1.4336221239391875, -29.588098211357316, 172.80769182869625,
    -252.45922542108985, 0.03242900656087297, 0.8466213635084107, -5.084245581861582,
    6.9168900967062905, -39.38458500303202, 238.65110477759538, -358.2835086471166,
    0.222238744009481, -5.641151543481063, 24.539205859361456, -29.553934159069133,
    174.22134718287708, -1048.089817938504, 1560.3989562581414, -0.33569869829931287,
    5.840821689700648, -23.115449396531993, 26.510587435976507, -161.64222004879815,
    968.4650626735527, -1434.9079426170497, -0.13974208137227404, 1.1942142288919593,
    -3.347378340010533, 3.0893753067454535, 28.308410870217426, -157.34079222968023,
    217.35382574591358, 0.3121098625489099, -2.5123624245611778, 6.540205724246172,
    -5.515698648446143, -88.6189851216888, 488.62204763546885, -668.9704805146034,
    -0.1797279373402864, 1.2800684000109903, -2.737145835012097, 1.6322562800288931,
    67.33830414468277, -368.8474419508376, 501.474296479854]
  - [111.40274096987626, -841.2870532775872, 2095.521327361437, -1718.4995773592593,
    58246.846055505375, -323691.6833479454, 448591.2911038445, -417.3238329228596,
    3188.332155947294, -8065.892997815975, 6751.22180149872, -207470.93626660036,
    1150699.0771358812, -1591404.4803416757, 358.2475060311599, -2756.6900429508123,
    7041.534354298811, -5968.635481505018, 173210.21255257993, -959612.8561608779,
    1325614.5274749582, 0.17363372738095323, -1.0003285639748019, 1.6819167923529637,
    -0.6542015757147215, -19.130707287962146, 120.62486213897876, -187.21230267094958,
    -0.4023992594317528, 1.593852315576056, 0.013341142302583889, -3.8740287259718813,
    76.94677034705208, -483.7828715499365, 748.8198941275041, 0.3236432092336537,
    -1.0967297364537605, -1.3115283705352903, 5.480028676253657, -66.5143671558387,
    415.5390835538547, -638.1890618503041, 6.512463340294407, -51.55969085309408,
    136.63314889613625, -121.07666924952525, 115.49344330159377, -684.4975837912585,
    1022.210059755476, -19.704782601887807, 152.40159179023453, -394.4697688218005,
    341.3994815615985, -462.34903698521373, 2684.982237299947, -3931.3329701651855,
    14.870814198050356, -112.90049438465412, 286.3420680498195, -242.30287657121593,
    418.0222817291318, -2409.8157423166317, 3502.8858874665593, 4.744901442351916,
    -39.36846121982857, 108.43366860177218, -99.17872855532366, 36.18996796395991,
    -225.81453602001216, 339.3528025881369, -16.21551822410009, 133.44383049701153,
    -364.57208563758263, 330.6719351236824, -144.70111700667667, 879.6296692856952,
    -1296.5478601672287, 13.25728514475972, -108.51311586350533, 294.60794118683987,
    -265.19142027041556, 131.68618307272843, -794.8048467464952, 1168.4637076797833]
  - [-643.6416246473156, 4888.765371392715, -12254.066859471142, 10120.06368828109,
    -323691.6833479454, 1802800.465340932, -2504239.118401669, 2408.8219439682475,
    -18494.73142986079, 47029.992457076216, -39578.972051145545, 1158234.5176512804,
    -6440732.674342202, 8932222.21763948, -2065.9511017628693, 15972.301954090528,
    -40999.00548808841, 34933.26110254024, -969617.5958008347, 5387289.306065552,
    -7464901.255445588, -1.1215755495488375, 6.80922564333888, -12.674501870219338,
    6.59263555963993, 101.70583242257193, -643.3640449903917, 1000.0677296546459,
    2.734246158468768, -12.763959419708852, 10.225388934964531, 12.357821520573756,
    -412.88473137128506, 2600.5492325210125, -4026.4840354174257, -2.151489733317104,
    8.822280473699399, 0.00418161157907967, -23.644577122951308, 357.82433826598765,
    -2236.9586919110666, 3432.0268935185118, -34.52522283607029, 273.62894607328707,
    -726.0603742179146, 644.3443124134557, -568.3876860782852, 3416.6508131333817,
    -5168.9659338016, 104.09509779339065, -806.3497343593258, 2091.258363389285, -1814.1230692507459,
    2314.214328914788, -13585.556173423232, 20097.538762915734, -78.38367483702957,
    596.1850264804569, -1515.6906429440119, 1286.2986013220952, -2113.0888630824543,
    12297.594577436412, -18039.160812325892, -26.523191290290544, 220.44310508918932,
    -608.1445617515326, 557.070863927263, -236.34262342693424, 1457.057712302225,
    -2174.6868345442585, 90.66064806661805, -747.4217163702975, 2045.4217366941411,
    -1858.231316560233, 956.3258892659567, -5752.830694774398, 8426.480635997785,
    -74.09555140168293, 607.5082160523687, -1652.0144622154176, 1489.453094052416,
    -869.5791498239053, 5191.341576999467, -7573.367034174808]
  - [925.3912614174235, -7066.345946052954, 17814.19988512303, -14804.8166014064,
    448591.2911038445, -2504239.118401669, 3487134.0935167763, -3461.832117608095,
    26703.63246312533, -68231.13553747551, 57710.56448112418, -1613009.7396337583,
    8994240.72624974, -12509846.825509608, 2967.103734481819, -23042.655834992038,
    59425.70947704604, -50887.524198709885, 1354267.7928844937, -7547045.101730714,
    10491113.943936063, 1.7459316074814828, -10.97465847539304, 21.68306987999838,
    -12.817543961921992, -135.71789138029948, 860.2751453910486, -1337.8544977540455,
    -4.409293428902307, 22.592503560036654, -27.21675538283749, -5.389066817046074,
    555.8957887339291, -3503.059924877389, 5419.192358655829, 3.423774903671497, -15.677670338393163,
    9.344655998153689, 23.864987303802796, -482.8535592120382, 3016.487991460877,
    -4617.357361970255, 45.70529768891078, -362.7054557961114, 963.8944009890115,
    -856.8615509989173, 672.1321248390371, -4127.354996830598, 6363.889402206782,
    -137.28695607279568, 1065.5154104162866, -2769.970241395654, 2409.4559257356464,
    -2808.175550932767, 16745.971210994772, -25136.95820820881, 103.13070938875873,
    -786.2282544304143, 2004.7203468058474, -1707.2598211452366, 2601.4781601878894,
    -15344.336587693073, 22795.161881620228, 36.89315806065111, -307.2306049763349,
    849.0937383303857, -779.0841550967623, 379.31228221204066, -2316.4607397936616,
    3438.3780813004414, -126.1442568356955, 1042.0535063179316, -2857.0847911109818,
    2600.25518276231, -1549.2884514991974, 9244.928103130434, -13474.856017434737,
    103.06392205471961, -846.6228336873886, 2306.3680167568195, -2083.0784384348167,
    1407.9303787372096, -8334.492889619198, 12084.75288985634]
  - [-19.527970026271866, 158.13716404084045, -425.6302308143302, 380.8459221570567,
    -417.3238329228596, 2408.8219439682475, -3461.832117608095, 62.717079919515996,
    -500.2737194187735, 1325.556561064606, -1167.027156385271, 1584.5391587042427,
    -9099.21509089827, 13012.817556910157, -48.958640059568566, 386.4526718621658,
    -1012.7000606827822, 881.2789756830791, -1373.861640265241, 7871.598410499097,
    -11235.087545039154, 0.0011230466213762575, -0.010578947678348858, 0.03267476843002932,
    -0.03353050517893516, -1.3400366280348412, 7.765857307797497, -11.225626803653883,
    -0.017079953172113752, 0.1386602198778492, -0.3726853015011912, 0.3355321300127479,
    4.947585681804309, -28.713199260289723, 41.60704609095426, 0.022644589047148396,
    -0.16582770208062136, 0.39313271635410507, -0.3075155066193917, -4.199368308968543,
    24.54700938247495, -35.938861585207654, -0.05251460558550558, 0.6032196236212609,
    -2.0782017489512405, 2.2466369407670332, -3.5618166514487553, 23.26932429456414,
    -37.193681332150454, 0.21833537108105192, -2.356061336093619, 7.780683268240595,
    -8.135448467271813, 18.449141266954108, -116.46096487595588, 180.69360170566628,
    -0.19480859798231118, 2.0393211501753803, -6.580604718804434, 6.745137758829127,
    -18.16415668134611, 113.15776550766701, -173.4209450382659, -0.028736555488680617,
    0.24049591317204375, -0.6615491531759584, 0.5997033550298909, 3.202118372625753,
    -17.703399576325552, 24.280462975266985, 0.07282570937898576, -0.5751516983269198,
    1.4741665974955105, -1.2255700629207353, -9.09698685700438, 49.574575595406486,
    -66.85473230628087, -0.04836298472067772, 0.35018039770635206, -0.7862112481317152,
    0.5275640045235644, 6.3615882963934975, -34.19998120167338, 45.42189475789073]
  - [155.6171032159638, -1262.041955811368, 3401.4471624300604, -3047.404859588124,
    3188.332155947294, -18494.73142986079, 26703.63246312533, -500.2737194187735,
    3997.665486748334, -10610.32491117228, 9356.357692669226, -12211.447317084989,
    70470.11359495895, -101252.55651670552, 390.77193511726585, -3090.8626593699387,
    8115.5759091775935, -7075.979967227559, 10638.555956390052, -61257.458556193036,
    87850.1107405447, -0.008575365243705719, 0.07978721491571517, -0.24403991826769297,
    0.24855030406415476, 11.009106137103755, -63.8315843263059, 92.31197121153296,
    0.13031920359824112, -1.0476106957314675, 2.7823890187732716, -2.4706236025109582,
    -40.576370425289674, 235.58898706735351, -341.52953381145306, -0.1748216849808831,
    1.2637347035705233, -2.9346495497673777, 2.222351994992727, 34.39797532161421,
    -201.10705502189595, 294.4644472711872, 0.27153287952755967, -3.6369058261882774,
    13.458350088330805, -15.163361026913204, 32.049288728082296, -206.62343620787243,
    326.778439413123, -1.268847682938737, 15.110277475865512, -52.515352586064814,
    56.65660483725419, -160.76009425879357, 1008.073496682285, -1555.4081868659898,
    1.18478023828947, -13.436805918640623, 45.28024478297323, -47.69821417498189,
    156.55719198904896, -970.7463723222603, 1481.885067004256, 0.2673711727290966,
    -2.2412801884807054, 6.182457776083051, -5.625649674679141, -25.25945707600175,
    139.3591923159046, -190.75522724779617, -0.7089790119651392, 5.672438736900081,
    -14.800530232855579, 12.604844687984182, 71.63594111724011, -389.42054122734817,
    523.9613757984639, 0.4864751491809845, -3.642967925164853, 8.645288077668772,
    -6.409756743845798, -50.05192170682355, 268.3942393218514, -355.6934199001386]
  - [-411.98702634595236, 3345.7030447715497, -9028.697172413255, 8098.522675099775,
    -8065.892997815975, 47029.992457076216, -68231.13553747551, 1325.556561064606,
    -10610.32491117228, 28206.854241322668, -24912.597116460955, 31150.46735191677,
    -180664.81780697158, 260813.07364990303, -1035.8902383905884, 8209.753924433695,
    -21598.746062631024, 18870.041319855532, -27260.832035769417, 157754.98255587812,
    -227321.63706042917, 0.02320707819602411, -0.21046715033815103, 0.6305897228335863,
    -0.6314712064461292, -29.748801746170713, 172.62333381523422, -249.82590352737546,
    -0.33520270974116595, 2.662175578608374, -6.968057025506161, 6.081194876849638,
    109.44115799205402, -635.9153441555726, 922.5274822105109, 0.4523207414343716,
    -3.224823929292317, 7.3211154273629475, -5.3395441138625, -92.65145472880089,
    541.9907717639772, -793.929420046163, -0.382690861232235, 6.950091408818986, -28.520346923150328,
    33.85557061258739, -93.67507270088169, 598.8114239809247, -940.2997342846004,
    2.2796391835369745, -31.595460126660615, 117.22493484104568, -131.16063308461875,
    459.42133271696844, -2868.519515628501, 4409.510636120042, -2.29234857369296,
    29.098939760018144, -103.36134783152833, 112.26202493672287, -443.8742457150086,
    2744.12859092655, -4178.228715500431, -0.7827231587386325, 6.5786547913201785,
    -18.20427986573697, 16.624802678754175, 68.92906870777563, -379.66572073824483,
    519.0285460133692, 2.1254228065582352, -17.16252955137368, 45.29525518871649,
    -39.13145524376032, -197.6732944469629, 1073.4624972824472, -1443.8928798686468,
    -1.4811753745516933, 11.305135242631472, -27.59043380480958, 21.374845100834385,
    139.67460876162187, -749.133360725306, 994.2923729850294]
  - [362.4668358135153, -2947.2322307779446, 7962.756554974744, -7150.407145426983,
    6751.22180149872, -39578.972051145545, 57710.56448112418, -1167.027156385271,
    9356.357692669226, -24912.597116460955, 22038.0295219442, -26277.23682248109,
    153188.64234031792, -222223.1020550473, 912.243395330662, -7243.865261750555,
    19096.23850147319, -16719.91779592438, 23092.355389842844, -134314.4230553235,
    194487.00360835655, -0.022348775611373516, 0.19552477582556776, -0.568251872723114,
    0.5542148397338901, 26.436096187436913, -153.58206081212924, 222.50278883188545,
    0.29130060891612247, -2.280300033627585, 5.865211502428169, -5.011352531480757,
    -97.06477115950582, 564.6635510425158, -820.0103281805715, -0.3923967991088625,
    2.756762597690631, -6.105876801812759, 4.262915705861806, 82.05096525578509, -480.45933328096913,
    704.3528257096092, 0.08618609742802559, -4.111820426320765, 19.753703655881342,
    -25.04212601430431, 90.02153595829314, -571.7875681122982, 892.8726909150973,
    -1.1982968569594934, 21.48090776930909, -86.65916504871906, 101.06896536375483,
    -433.71068597162366, 2699.041212962882, -4136.613948504742, 1.3831600781022624,
    -20.713640573060452, 78.37648157409994, -88.01072828650034, 416.332214326984,
    -2567.9744820452333, 3901.902901590524, 0.7288847828723289, -6.150080130433626,
    17.085456946863744, -15.665887905202108, -64.96950875533776, 357.48573063865535,
    -488.48889533196683, -1.9996186736874462, 16.2769237104243, -43.33908328164725,
    37.82128927701467, 190.4673693097007, -1034.79673888902, 1394.1034508465045, 1.4012566099463066,
    -10.83239459683012, 26.87432887278737, -21.306159399213854, -137.39472075122757,
    738.8725245171265, -985.1471398220721]
  - [-416.0145794779159, 3170.485637440746, -7972.939233024457, 6604.692321587928,
    -207470.93626660036, 1158234.5176512804, -1613009.7396337583, 1584.5391587042427,
    -12211.447317084989, 31150.46735191677, -26277.23682248109, 754172.0969323802,
    -4207358.532386678, 5855320.648377085, -1373.301667052705, 10654.953255205017,
    -27416.779013522428, 23383.020964651107, -637252.8616759401, 3553947.1365040382,
    -4944543.014638083, -0.6973844408109375, 4.199923651839164, -7.702351043886274,
    3.8608750223106534, 59.909506414938704, -383.6750146947944, 601.7295094849003,
    1.8578078162937604, -9.140598453671027, 9.386996720537516, 5.226676573629512,
    -247.68818222857834, 1572.1501010651175, -2447.2090629927775, -1.535565540146959,
    6.993346304606858, -3.8047845666437934, -11.630971710488906, 215.65581698743864,
    -1355.0234638200875, 2084.402919833652, -23.756699446191597, 189.68831357681233,
    -506.5191841263365, 451.874743497799, -113.6528026993774, 873.7080751607873, -1595.6992502426306,
    72.58314539255916, -567.9622264164625, 1486.1207250478985, -1298.9779224745623,
    629.2989730793054, -4291.093045827914, 7222.123346329649, -55.15331429385492,
    424.77946374087577, -1092.3465950664195, 936.6282398872561, -661.5585866429742,
    4335.627768420422, -7074.470575948063, -16.608784478007248, 138.04610946000977,
    -380.73793697754724, 348.5873330897127, -157.07049475754047, 951.6054549227492,
    -1397.5594769517656, 56.93196384637732, -469.2086695350172, 1283.1030109907995,
    -1164.383961670146, 617.3781270179952, -3644.6988918834463, 5235.624370803268,
    -46.505866358973414, 380.91690632277454, -1034.1496617477303, 930.34858738709,
    -549.7101679381935, 3212.3731106303567, -4577.603992951303]
  - [2387.070057310207, -18292.4994519509, 46269.62042717786, -38571.08929370143,
    1150699.0771358812, -6440732.674342202, 8994240.72624974, -9099.21509089827, 70470.11359495895,
    -180664.81780697158, 153188.64234031792, -4207358.532386678, 23543209.910486095,
    -32869575.686757185, 7886.310190943347, -61481.68762863075, 158982.42943441763,
    -136293.14686496835, 3567164.0453719655, -19959549.659395833, 27866084.011956647,
    4.52765404605662, -28.556542299651813, 56.72098464118229, -33.84945817362085,
    -307.58320682289053, 1984.9295067118624, -3126.5050515605703, -12.526548116303776,
    68.22464912818268, -98.50336094268904, 12.51657324890812, 1292.917120647648, -8243.181718666505,
    12854.807610122585, 10.178483297750722, -51.74870932829131, 55.89091761976313,
    32.05588519391305, -1130.1668208433741, 7118.560960478456, -10945.615147041302,
    125.65956863101742, -1005.0250403177631, 2688.626126062491, -2403.204970290087,
    317.6906161963391, -3212.0511619724048, 6715.853468093748, -382.7830872416912,
    3002.7809012530233, -7879.3255882186195, 6908.248990318579, -2423.9316792996647,
    18289.184920515116, -32949.56616163896, 290.35960899905933, -2243.158231192026,
    5788.923344731053, -4983.286739877252, 2802.3268222115034, -19597.209514327707,
    33544.05036221176, 92.81083254101709, -772.825974455133, 2135.0699722010145, -1957.8096107182823,
    1029.7997279449608, -6181.822947471101, 9033.451807674579, -318.2972996657339,
    2628.2067504212396, -7199.6320286019, 6544.2773326662855, -4096.1700802490295,
    24008.078554560863, -34361.73685623679, 259.9155647394789, -2132.5795888133175,
    5799.117697904306, -5225.40728213439, 3651.6654850234536, -21184.167793248413,
    30052.455238981867]
  - [-3409.115947586519, 26259.38383293681, -66779.41874330732, 55987.78476433178,
    -1591404.4803416757, 8932222.21763948, -12509846.825509608, 13012.817556910157,
    -101252.55651670552, 260813.07364990303, -222223.1020550473, 5855320.648377085,
    -32869575.686757185, 46044951.64275076, -11280.993240719685, 88357.79488650827,
    -229580.29616319708, 197816.0582886539, -4982322.099747645, 27974139.17533065,
    -39197857.75060794, -7.094514704913933, 46.17344492026887, -96.31568731381213,
    62.774485440582616, 394.9078271345367, -2566.1595379753926, 4055.730372144017,
    20.200861343113438, -117.22855074297716, 197.3693765909479, -72.47515874064838,
    -1689.899769074142, 10808.96651721281, -16865.228570757, -16.257872946904232,
    88.75001484046335, -123.98716788974427, -0.14889517999934349, 1482.951569187533,
    -9349.44873191857, 14346.644023528344, -166.0706411102809, 1330.8206630036163,
    -3567.6374811871115, 3195.781308565414, 48.983541160027066, 1901.12971866381,
    -5986.347655116519, 504.30810421438184, -3967.8112203246774, 10445.783586892278,
    -9190.443323492023, 1703.6013001316624, -16817.655333920036, 34710.90070322523,
    -381.8501969233777, 2960.804953453223, -7672.886294334435, 6635.32778915807, -2544.1765657921133,
    20309.197872395365, -37766.07148067586, -128.9796281299077, 1076.270657078728,
    -2979.0995062009715, 2736.576286451009, -1646.854713577051, 9820.737526363893,
    -14299.592917620503, 442.61331142944954, -3662.542545022429, 10052.787126139285,
    -9154.572261496567, 6618.162216098138, -38591.31689447599, 55091.07021664581,
    -361.3193770543832, 2970.4325713746343, -8092.185006551977, 7304.488773148299,
    -5908.634791075144, 34096.85649239597, -48211.29446844812]
  - [15.15678553379963, -122.76888422218647, 330.4835696032291, -295.72377176705584,
    358.2475060311599, -2065.9511017628693, 2967.103734481819, -48.958640059568566,
    390.77193511726585, -1035.8902383905884, 912.243395330662, -1373.301667052705,
    7886.310190943347, -11280.993240719685, 38.39255479991601, -303.30029900477405,
    795.2040391398425, -692.0782397313884, 1197.0917389843648, -6862.409080242414,
    9801.749594741015, -0.0015256600079872832, 0.013493688937765527, -0.03961061259922454,
    0.038872769869503936, 0.9863356501507723, -5.706719895935377, 8.239086123345746,
    0.014423885424294982, -0.11735208247968706, 0.31714416862982636, -0.28787865688934566,
    -3.6546975264914074, 21.183042776622184, -30.6718499693345, -0.017853472406319043,
    0.13216089689464924, -0.3195817370541548, 0.25826379835946445, 3.114322197288981,
    -18.1963346658953, 26.648603639765483, 0.04548355293320423, -0.5098244890342742,
    1.7358155382156346, -1.8644630967992053, 1.869756096715097, -13.264175419219315,
    22.503096033714648, -0.18404719690063037, 1.959116564427951, -6.429363994314591,
    6.703079137905781, -11.30679831059892, 74.38010901191036, -119.23246122240133,
    0.1621099975709802, -1.6809263731586785, 5.40283646205435, -5.530874454127415,
    11.671164264382508, -74.9983471351988, 117.8825990469569, 0.03042222206847882,
    -0.25215083653686265, 0.6885534249167069, -0.6206400756140891, -1.361186312027902,
    7.427779472326401, -10.000010492896582, -0.08491185990121665, 0.6741857256131277,
    -1.749581798179641, 1.4843558718844312, 2.8736842279979955, -14.977261160164655,
    18.979998763659342, 0.06065546265367018, -0.45598510227779415, 1.096062246905705,
    -0.8338696967243224, -1.3580002564935312, 6.469609808762722, -7.167810385664412]
  - [-119.45943503537951, 969.1365210883384, -2612.650281324937, 2341.0506305976724,
    -2756.6900429508123, 15972.301954090528, -23042.655834992038, 386.4526718621658,
    -3090.8626593699387, 8209.753924433695, -7243.865261750555, 10654.953255205017,
    -61481.68762863075, 88357.79488650827, -303.30029900477405, 2402.0668731470946,
    -6313.837372179257, 5509.536757362055, -9329.27936433443, 53745.36596678257, -77139.11604419789,
    0.011488273933636873, -0.10078317765421696, 0.2936236491539659, -0.28619699187705433,
    -8.07555489022966, 46.759756823407486, -67.56165846108631, -0.10710204451649953,
    0.8617965858306432, -2.2976429647060566, 2.0531898343940753, 29.82512103961678,
    -173.008451073172, 250.71045366716845, 0.13404569358779828, -0.9764841214480504,
    2.3023559743176887, -1.7919033283746089, -25.36817074633468, 148.30149492994795,
    -217.29079290440635, -0.24883813042127953, 3.1403417064288885, -11.339345370099798,
    12.613727300536398, -17.17899215093657, 119.27108812450669, -199.25913331482266,
    1.0967121909896713, -12.671071931924534, 43.45259055346414, -46.559289156337556,
    98.99592626923236, -646.0433473870512, 1029.0407711539071, -1.0001907651334363,
    11.109287211564949, -37.09496480011094, 38.90442364700919, -100.82573381930456,
    644.6952658240607, -1009.2540985885561, -0.27051185413304113, 2.2504632451826407,
    -6.171546016173691, 5.589369898038556, 11.721986426686723, -63.7519423726378,
    85.65881120651149, 0.7716016164420033, -6.188287980844638, 16.255695733215287,
    -13.999159160400197, -26.301259461772812, 137.38218095145317, -175.36726467330234,
    -0.5585409947890239, 4.27561340293568, -10.540176808221325, 8.324278742340807,
    13.857032967276503, -67.9174167695546, 79.49209900648542]
  - [312.6242470928339, -2539.8618971360415, 6856.366437495926, -6151.524586167652,
    7041.534354298811, -40999.00548808841, 59425.70947704604, -1012.7000606827822,
    8115.5759091775935, -21598.746062631024, 19096.23850147319, -27416.779013522428,
    158982.42943441763, -229580.29616319708, 795.2040391398425, -6313.837372179257,
    16641.518241609876, -14565.86594523167, 24099.358076183467, -139535.64615101184,
    201274.06878815757, -0.029476090828460005, 0.2545934177426167, -0.7312832705679891,
    0.7036489181160358, 21.651732633810376, -125.54908794291674, 181.64945812183313,
    0.2651055637063896, -2.100872588922622, 5.496956582386997, -4.80400108051012,
    -79.68202583497607, 462.9070070866503, -671.7669709289723, -0.334099736826831,
    2.3861145302212776, -5.446558150022773, 4.024946515150784, 67.63539846629222,
    -395.9088103602388, 580.7547555968532, 0.42808988891787875, -6.409694013560359,
    24.786912266625638, -28.604065291630814, 52.84942927173528, -359.40145199145996,
    591.2969221216229, -2.1460653811905717, 27.41387460955125, -98.496412258879, 108.39043631689854,
    -291.12810278439616, 1883.0438383648313, -2977.8967761488275, 2.0469098381443263,
    -24.604327541189413, 85.3959290744785, -91.61412543161029, 292.5768359863431,
    -1859.5915732305489, 2896.864450148941, 0.7492604681674601, -6.267340814455951,
    17.27876056576787, -15.731694381514506, -37.51093171562783, 204.09860015948325,
    -275.01929076945595, -2.152872548049476, 17.41889815482614, -46.178274340430185,
    40.167934824303586, 94.35739854951316, -499.4179307740989, 651.2019275278051,
    1.5642983064535503, -12.113647844384952, 30.26535582580701, -24.31581259900057,
    -58.327313284458775, 299.4442739782373, -376.8424957742331]
  - [-271.74826805776564, 2210.6723508722503, -5975.273284893054, 5367.630605564011,
    -5968.635481505018, 34933.26110254024, -50887.524198709885, 881.2789756830791,
    -7075.979967227559, 18870.041319855532, -16719.91779592438, 23383.020964651107,
    -136293.14686496835, 197816.0582886539, -692.0782397313884, 5509.536757362055,
    -14565.86594523167, 12794.980115803199, -20619.6512720089, 120017.1412503492,
    -174034.72140144638, 0.02629319963640128, -0.22136465894054977, 0.6209190257100194,
    -0.5843548247708961, -18.95671743574279, 110.1812546281423, -159.76616306769546,
    -0.2197503952249837, 1.7047299701824081, -4.343500321101387, 3.673913376308254,
    69.49975700246715, -404.7542962544475, 588.7250797989681, 0.27648604831763657,
    -1.9253192775965318, 4.207975515396919, -2.8809126101870985, -58.857994168374105,
    345.3366484668279, -507.6220407344387, -0.23930970660878265, 4.459000737341977,
    -18.43875048980619, 21.970823878541747, -55.283989010404724, 367.2874670062808,
    -593.642240822777, 1.4272389463634465, -20.222785482251286, 75.69608665584671,
    -85.09557874616463, 290.3139551760998, -1855.9064883145682, 2907.1640683084843,
    -1.4291507115816118, 18.532363896097806, -66.43633935430907, 72.51061944118119,
    -287.3668064671886, 1810.8714713299278, -2801.0893077997434, -0.6455755987802356,
    5.4466274246887085, -15.131620017083112, 13.873900574036172, 42.73426156498461,
    -233.1530290407894, 315.8098347508453, 1.8439497995519931, -15.070918068181408,
    40.3101107490024, -35.35307598032298, -120.04154699106921, 644.1984060612497,
    -856.8693441213729, -1.3333883974242795, 10.416645426349632, -26.200942285905004,
    21.161179454458114, 83.59463543664859, -442.95641551405856, 582.233106663848]
  - [357.3877255627603, -2737.7998956947836, 6921.636511257205, -5765.7357094626705,
    173210.21255257993, -969617.5958008347, 1354267.7928844937, -1373.861640265241,
    10638.555956390052, -27260.832035769417, 23092.355389842844, -637252.8616759401,
    3567164.0453719655, -4982322.099747645, 1197.0917389843648, -9329.27936433443,
    24099.358076183467, -20619.6512720089, 542222.8911058248, -3035424.2740208153,
    4240181.474055731, 0.6043147837375692, -3.689025579164515, 6.932209080452673,
    -3.6806591181290047, -46.49033945182087, 300.8111097021356, -474.927064364384,
    -1.7193173634034138, 9.034342329070133, -11.730937820891457, -0.7725078521959234,
    195.76598247271596, -1249.646081175317, 1951.3295545503295, 1.4474641209969403,
    -7.194771823176875, 6.949862626181536, 6.172084020998673, -171.18123427560684,
    1078.7900753439949, -1660.019801137948, 20.152604108779887, -161.6795241199111,
    433.5544954857709, -388.20713384337625, -47.83183594308486, 16.57779497363238,
    362.42069961143216, -61.93193617223402, 487.8098350172765, -1284.1086364355137,
    1128.5186723168954, -44.02278961663732, 1106.45207043787, -2871.698726787276,
    47.25033571987513, -366.85719395965486, 950.6419607389785, -821.014780358868,
    164.21923847850425, -1644.8383521431701, 3420.8390472733386, 13.76719934682095,
    -114.53948127683543, 316.1346884805254, -289.5866911749334, 148.35131704353174,
    -886.0145241963133, 1286.8766843576425, -47.279021031016946, 389.96920351654717,
    -1066.926319351455, 968.4121677094394, -580.1696390916949, 3377.5374883396107,
    -4793.374988175921, 38.60160754760544, -316.281021935525, 858.5807157406525, -772.0496580982664,
    512.0808400767075, -2946.306636049704, 4135.8710276874635]
  - [-2043.940824156161, 15743.067056084847, -40026.96323619549, 33543.16831854545,
    -959612.8561608779, 5387289.306065552, -7547045.101730714, 7871.598410499097,
    -61257.458556193036, 157754.98255587812, -134314.4230553235, 3553947.1365040382,
    -19959549.659395833, 27974139.17533065, -6862.409080242414, 53745.36596678257,
    -139535.64615101184, 120017.1412503492, -3035424.2740208153, 17052898.81296227,
    -23910000.59575192, -3.922121881033942, 25.024846401854596, -50.630188685170985,
    31.266997269054592, 233.48815076929452, -1527.481360864754, 2426.873981484762,
    11.540999566426555, -66.04142200367325, 107.59733234103038, -33.995272164965044,
    -1005.6014256468119, 6458.760278370501, -10112.419545970532, -9.574389032849028,
    52.089825602623094, -71.54087941830005, -3.274525167327582, 883.6460459866237,
    -5587.577598927601, 8594.887694241728, -106.49543886498083, 856.0627113048023,
    -2300.341754032874, 2064.0759135030667, 550.9484115900051, -1569.5156516156808,
    -103.1905757617235, 326.4877093524318, -2579.3003502898778, 6811.811092866179,
    -6006.799238682963, -701.1904605356175, -1328.0004966949782, 9843.93912398627,
    -248.7744672775712, 1938.725883695905, -5044.626186753937, 4376.091494837858,
    -157.30994579089239, 5331.732396344151, -14240.727558752313, -76.96112857491353,
    641.5222203285266, -1773.7044554140605, 1627.3360670879656, -964.1612179914455,
    5719.189173260172, -8278.968670958633, 264.46047436564004, -2185.5727422689215,
    5990.1574614331485, -5446.09914054981, 3821.467907233838, -22138.887091719178,
    31362.9300499311, -215.84520924902742, 1771.6281857656816, -4817.050175554556,
    4338.391957413901, -3383.3201679010804, 19373.118975287503, -27134.339903585937]
  - [2910.3333872697863, -22531.242221743636, 57588.24224128052, -48526.20851170942,
    1325614.5274749582, -7464901.255445588, 10491113.943936063, -11235.087545039154,
    87850.1107405447, -227321.63706042917, 194487.00360835655, -4944543.014638083,
    27866084.011956647, -39197857.75060794, 9801.749594741015, -77139.11604419789,
    201274.06878815757, -174034.72140144638, 4240181.474055731, -23910000.59575192,
    33655638.5091321, 6.139291741091234, -40.37218280838566, 85.51102919948707, -57.138357186396355,
    -292.3194791693044, 1933.3482398127237, -3088.961254698064, -18.566288760537198,
    112.25641448972634, -205.26159762508837, 98.39506107310527, 1291.73704676948,
    -8337.787653990623, 13071.03643818528, 15.292097372883688, -88.40244674492862,
    143.87064814736019, -38.25462004437892, -1140.8953343783708, 7226.42707539883,
    -11090.00312317585, 140.66352243279317, -1133.2120389053607, 3052.008650858955,
    -2744.765575911602, -1206.2184063767802, 4452.412449636411, -2775.7278650241255,
    -430.2195217464274, 3410.4723960534625, -9039.851583170457, 8001.535224879013,
    2411.1794131141583, -5421.0553455749105, -4553.489466936135, 327.4244466328467,
    -2562.7235086280157, 6699.818662475623, -5841.030653351537, -915.830662274135,
    -1744.4983137152751, 12786.83581838335, 106.94418209549366, -893.4536439643439,
    2475.2447334557523, -2275.15519249379, 1521.2512256214752, -8984.107612119042,
    12979.497327587767, -367.7592455565909, 3046.1058786913013, -8365.628137323274,
    7620.096738839816, -6106.4599131693085, 35266.668479572225, -49911.9939344675,
    300.0606476660244, -2467.862456053651, 6722.376750543965, -6064.910829032794,
    5424.766025230616, -30963.680011508666, 43305.39319643078]
  - [-5.128847499090275e-06, -5.629683850335517e-05, -3.837957971573198e-05, 0.0005925672164651123,
    0.17363372738095323, -1.1215755495488375, 1.7459316074814828, 0.0011230466213762575,
    -0.008575365243705719, 0.02320707819602411, -0.022348775611373516, -0.6973844408109375,
    4.52765404605662, -7.094514704913933, -0.0015256600079872832, 0.011488273933636873,
    -0.029476090828460005, 0.02629319963640128, 0.6043147837375692, -3.922121881033942,
    6.139291741091234, 0.2661600368004874, -2.065538124288776, 5.342880849231392,
    -4.606586032608832, 7.931990506955348, -43.99000028573896, 60.860256524623864,
    -0.8402566126415121, 6.387672524334618, -16.203298935809762, 13.718500328225288,
    -28.61067271441071, 157.3758376396713, -216.14354763725507, 0.6449735239814571,
    -4.842237334340664, 12.164185966065077, -10.232916650912228, 24.078132703335164,
    -131.9535544905466, 180.8100517653489, 0.004427731272495652, -0.03888062577661137,
    0.11145104343160873, -0.10496660907882907, 1.2005515731041434, -5.827935722382779,
    6.82541895172583, -0.015162700181301362, 0.13493462250212182, -0.3901917608315909,
    0.36962881466961506, -2.98375091743033, 12.937961468863982, -12.493657836875212,
    0.011885212455479344, -0.10623020046624498, 0.3074442535656424, -0.29081806175308633,
    1.8313967487506702, -6.79556764961226, 4.351320580025018, -0.003254037750804992,
    0.02279591068344347, -0.05198033676314142, 0.038286860212620094, -0.12913800366972164,
    0.4941811920798566, -0.3472864989156641, 0.0069671906224212056, -0.040514042078348626,
    0.06739309613405532, -0.02385528608015261, 0.1850974033411792, -0.08734121289417641,
    -1.3028663105145282, -0.0027959496482256054, 0.007533455190020668, 0.019176891086695614,
    -0.05182809589935635, -0.0015200680935856233, -0.8710560790952369, 2.544552996949169]
  - [0.0005685998601726248, -0.0033336188714014566, 0.009059725356670743, -0.01117791923636761,
    -1.0003285639748019, 6.80922564333888, -10.97465847539304, -0.010578947678348858,
    0.07978721491571517, -0.21046715033815103, 0.19552477582556776, 4.199923651839164,
    -28.556542299651813, 46.17344492026887, 0.013493688937765527, -0.10078317765421696,
    0.2545934177426167, -0.22136465894054977, -3.689025579164515, 25.024846401854596,
    -40.37218280838566, -2.065538124288776, 16.04394961910058, -41.53813586846158,
    35.84678231305381, -60.50906458146845, 335.7195447206346, -464.6682438031929,
    6.532507352189675, -49.72956651167758, 126.33126632546168, -107.12253644298093,
    218.2054108328113, -1200.7835319413957, 1649.9550066765948, -5.020338953035696,
    37.7597599873715, -95.04168275304943, 80.11796488495081, -183.61997647968042,
    1006.768927078008, -1380.3051584172154, -0.034346740043137744, 0.3029047552105328,
    -0.8715701597951717, 0.8237125921127921, -9.511695208181953, 46.191458069877676,
    -54.13367411968684, 0.11722087324743961, -1.0482664646525082, 3.0438355371177797,
    -2.894209707014261, 23.708753480737162, -102.96713162477569, 99.76603763780129,
    -0.09174408597029353, 0.8245303397812976, -2.3974859675764058, 2.2776434556142986,
    -14.602494421966128, 54.42834398995695, -35.42192083740814, 0.02585697155213125,
    -0.18195369299565572, 0.4173022512187637, -0.3097603551401349, 1.0554603365239152,
    -4.177169785501387, 3.2325295071473548, -0.056522466828599724, 0.3352987014383861,
    -0.581470592769198, 0.23896231988845823, -1.692910907191904, 2.2854070532640596,
    7.63114151095865, 0.02389443678653016, -0.07725074027400806, -0.09601541730727914,
    0.3534065592952663, 0.25700501878106125, 5.23976129249228, -17.424084811976797]
  - [-0.0029761665297348403, 0.019390695010050377, -0.0485641519763549, 0.047901755851147,
    1.6819167923529637, -12.674501870219338, 21.68306987999838, 0.03267476843002932,
    -0.24403991826769297, 0.6305897228335863, -0.568251872723114, -7.702351043886274,
    56.72098464118229, -96.31568731381213, -0.03961061259922454, 0.2936236491539659,
    -0.7312832705679891, 0.6209190257100194, 6.932209080452673, -50.630188685170985,
    85.51102919948707, 5.342880849231392, -41.53813586846158, 107.64254975431848,
    -92.98158509291359, 153.49792469769818, -852.0576308041301, 1179.9155609005456,
    -16.927669890452478, 129.04879294547175, -328.3313970191873, 278.86062965793843,
    -553.3287400472024, 3046.443483590447, -4188.244763508865, 13.023773252720813,
    -98.14363875456138, 247.54642222803986, -209.15309038542188, 465.53497622794544,
    -2553.849424425789, 3503.631348066607, 0.088839675330502, -0.7862945220250659,
    2.2696501263886177, -2.1512873447287895, 25.09270616395369, -121.89066113334127,
    142.91872386686177, -0.30216147746368593, 2.713349515027199, -7.9064833759516695,
    7.541896056476567, -62.665193825729865, 272.4363131390666, -264.56082930366614,
    0.23612743358935953, -2.1321608903717606, 6.224678814457418, -5.935717257876327,
    38.682599046593666, -144.5994964088363, 95.08863423323197, -0.06831232883550395,
    0.48255219835561464, -1.1120421943036116, 0.8306585241918425, -2.861822234303627,
    11.66167211498149, -9.720029294984888, 0.15218731601914537, -0.9181056001267532,
    1.6456547641931023, -0.7477295695562592, 5.016136861348895, -9.945054921943829,
    -13.472071838532804, -0.06723182875060911, 0.24609504788377046, 0.11882556731076385,
    -0.7950962462817245, -1.2751393108326234, -9.736739420702426, 39.19904007166676]
  - [0.004089381451480895, -0.027715955992970772, 0.0678545708977669, -0.061273393895120015,
    -0.6542015757147215, 6.59263555963993, -12.817543961921992, -0.03353050517893516,
    0.24855030406415476, -0.6314712064461292, 0.5542148397338901, 3.8608750223106534,
    -33.84945817362085, 62.774485440582616, 0.038872769869503936, -0.28619699187705433,
    0.7036489181160358, -0.5843548247708961, -3.6806591181290047, 31.266997269054592,
    -57.138357186396355, -4.606586032608832, 35.84678231305381, -92.98158509291359,
    80.39541834739767, -129.42231518845333, 718.8158962632342, -995.9827395725116,
    14.620508416624226, -111.62434565545743, 284.45114938586744, -242.00727233830992,
    466.27653352596747, -2568.554859243822, 3533.402184945833, -11.259986843298007,
    85.02165623607269, -214.93102399285252, 182.05408440352738, -392.1626748347317,
    2152.6049814137405, -2955.3041480622915, -0.07669686359043675, 0.6806010528228685,
    -1.96922216212824, 1.8706758141116533, -22.05619639815741, 107.16114884399113,
    -125.69357437880753, 0.2599410935666176, -2.3415031470879493, 6.84137141373635,
    -6.542263501402329, 55.131939446703136, -239.81930840860846, 233.18735356350118,
    -0.20281671802169748, 1.8379735107356396, -5.382716902871866, 5.148291453934284,
    -34.068448846123374, 127.5347686367395, -84.31806905202217, 0.060017936395116024,
    -0.4253130519029663, 0.9839455582042157, -0.7385923992329816, 2.572560360476558,
    -10.750777880459287, 9.497973206604344, -0.13606671892133718, 0.8325565564311728,
    -1.532257844902855, 0.7475676693210599, -4.835896496215654, 11.853346469634968,
    6.471973584462277, 0.06242869839568772, -0.2500368076103909, 0.002825157012929454,
    0.5895684356553927, 1.5897732392374688, 5.291956221187808, -28.98213965861348]
  - [0.453573923373818, -3.7908293007599494, 10.46712549323009, -9.558092360662988,
    -19.130707287962146, 101.70583242257193, -135.71789138029948, -1.3400366280348412,
    11.009106137103755, -29.748801746170713, 26.436096187436913, 59.909506414938704,
    -307.58320682289053, 394.9078271345367, 0.9863356501507723, -8.07555489022966,
    21.651732633810376, -18.95671743574279, -46.49033945182087, 233.48815076929452,
    -292.3194791693044, 7.931990506955348, -60.50906458146845, 153.49792469769818,
    -129.42231518845333, 1652.4926951283394, -9347.43454205403, 13194.701672765234,
    -28.701977333892753, 221.99616639381316, -575.1134573746224, 499.0677259934199,
    -6088.963637897379, 34456.03782921122, -48680.38951680413, 23.797760064663553,
    -186.82948168348383, 495.37614026532293, -443.60254235482705, 5184.883002965533,
    -29361.298422572265, 41536.725702792835, -0.16136299313912306, 1.3113181445548172,
    -3.6659155204638836, 3.506388167195664, 130.8447595340382, -699.0676117621159,
    931.1862968246943, 0.21215417911959375, -1.4956579985152412, 3.972257607710022,
    -3.9311958065006656, -487.4861655918953, 2604.21748623508, -3466.6192978914046,
    0.01868004578838193, -0.45398641703174686, 1.5551810681259586, -1.3248677774084576,
    417.3855157814705, -2229.1379292771235, 2965.486442417369, -0.10840797885558702,
    0.9625128762258427, -2.901496248216595, 2.9449868610737355, 48.2473097091691,
    -277.46410427133867, 397.58603904329226, 0.020787371874075446, -0.38545050636661093,
    2.037354770498461, -3.052510077492724, -188.6335810559596, 1084.6989494214913,
    -1552.9458369157667, 0.20223329899363718, -1.438398881835104, 2.879985864517811,
    -1.3320019265329457, 165.6953506946595, -951.223338858492, 1357.9047334017228]
  - [-2.6286247790323944, 21.978256018347988, -60.71847757605744, 55.48210871745591,
    120.62486213897876, -643.3640449903917, 860.2751453910486, 7.765857307797497,
    -63.8315843263059, 172.62333381523422, -153.58206081212924, -383.6750146947944,
    1984.9295067118624, -2566.1595379753926, -5.706719895935377, 46.759756823407486,
    -125.54908794291674, 110.1812546281423, 300.8111097021356, -1527.481360864754,
    1933.3482398127237, -43.99000028573896, 335.7195447206346, -852.0576308041301,
    718.8158962632342, -9347.43454205403, 52931.20243856259, -74802.48978882015, 159.51190215310257,
    -1235.6140527632228, 3207.398836013972, -2790.3359485276205, 34473.96167811901,
    -195313.91096271118, 276301.04923402966, -132.20307151361018, 1040.8733884899962,
    -2770.913130214047, 2494.1447536921046, -29371.52847087965, 166545.45455532093,
    -235947.84684660335, 0.9705435274824599, -7.913557680302827, 22.153613531151265,
    -21.18251487746644, -732.8925966528097, 3917.5995376333344, -5221.234504680483,
    -1.4182676879962597, 10.32247320671739, -27.748636690327146, 27.203648068310862,
    2733.752592908148, -14611.958166692635, 19462.067050643316, 0.07241163317780493,
    1.060109131523148, -4.574401096449634, 3.591573421039583, -2342.131164810198,
    12515.624434829018, -16659.804618030565, 0.4931126129378876, -4.503169052733196,
    13.950732758770947, -14.51106685212239, -277.1134954092397, 1591.3135115631194,
    -2277.2969270192834, 0.2658799582627933, -0.7869282342470958, -3.8763159898185022,
    10.700361230901267, 1084.2448333571153, -6225.929868534837, 8902.450845209712,
    -1.4496503311006208, 10.486068935324418, -22.293266846871802, 12.630906191988066,
    -952.7304386084361, 5461.8267576318285, -7787.275020600996]
  - [3.797692663616934, -31.765461563832996, 87.80020618159385, -80.27498310133124,
    -187.21230267094958, 1000.0677296546459, -1337.8544977540455, -11.225626803653883,
    92.31197121153296, -249.82590352737546, 222.50278883188545, 601.7295094849003,
    -3126.5050515605703, 4055.730372144017, 8.239086123345746, -67.56165846108631,
    181.64945812183313, -159.76616306769546, -474.927064364384, 2426.873981484762,
    -3088.961254698064, 60.860256524623864, -464.6682438031929, 1179.9155609005456,
    -995.9827395725116, 13194.701672765234, -74802.48978882015, 105841.9297789425,
    -221.19644246734393, 1716.1045169621086, -4463.869748751412, 3893.764913041534,
    -48714.050491772236, 276346.7706114167, -391483.4388443555, 183.2485180937704,
    -1447.1507879917162, 3868.9110579502967, -3501.7749631759716, 41531.26026455035,
    -235829.71944487866, 334632.95741877833, -1.4744866613904122, 12.060404243587158,
    -33.7889140428193, 32.26887280160255, 1023.6335436710019, -5474.1244576638, 7299.083839017705,
    2.393249623751757, -17.8706887822245, 48.3987361559999, -46.95597984129431, -3821.041679569011,
    20432.29600820659, -27226.355420747546, -0.4224338347025211, 1.1767256147474188,
    -0.9129122844020731, 1.629569074493975, 3274.9177597897087, -17507.439350424094,
    23314.37350546048, -0.532829933188433, 5.07154293843969, -16.31492487505024, 17.52031771535588,
    394.8502408382433, -2264.638213142698, 3237.454340617305, -0.8915534608429944,
    5.1239544062801645, -4.9284694649304726, -6.119023861907129, -1546.8703883773019,
    8871.871028595167, -12672.783986644277, 2.4568029279396164, -17.971963611413347,
    39.610020959841776, -24.784164950171707, 1360.0655000813977, -7787.761061134598,
    11091.81169427941]
  - [0.004854256001784715, -0.037889719760709845, 0.09993315419132791, -0.08906664815327513,
    -0.4023992594317528, 2.734246158468768, -4.409293428902307, -0.017079953172113752,
    0.13031920359824112, -0.33520270974116595, 0.29130060891612247, 1.8578078162937604,
    -12.526548116303776, 20.200861343113438, 0.014423885424294982, -0.10710204451649953,
    0.2651055637063896, -0.2197503952249837, -1.7193173634034138, 11.540999566426555,
    -18.566288760537198, -0.8402566126415121, 6.532507352189675, -16.927669890452478,
    14.620508416624226, -28.701977333892753, 159.51190215310257, -221.19644246734393,
    2.7496141467233324, -21.051533953837982, 53.8004384884017, -45.90381458331048,
    104.42125946401146, -577.0135878633158, 796.3342877769471, -2.1660289581416396,
    16.443015833333597, -41.78563349949692, 35.56349472480673, -88.40539100499568,
    487.48529525744726, -672.3069005695022, -0.016388512051126878, 0.14007028523254286,
    -0.3943530235750932, 0.36705555433856185, -4.4095500506209255, 21.774105915816616,
    -26.157648028606413, 0.057387768312934906, -0.49601929663988203, 1.4084404562514994,
    -1.3200558627335506, 11.569381608617624, -52.487369867440314, 55.24448445865845,
    -0.04619753163193411, 0.40056270856069714, -1.1392635390000703, 1.068765770362375,
    -7.547864046402944, 30.979825147648235, -26.612149421405096, 0.012817554925383258,
    -0.09344175128911623, 0.22422309473262772, -0.1766762398729887, 0.23659515360286873,
    -0.7421437729072115, 0.1464728389144547, -0.030145394601429516, 0.19731881083747774,
    -0.40866659822692414, 0.25838463873822554, -0.10723465948191171, -1.8412254139557065,
    6.299388935173464, 0.014994083620087823, -0.07700346143809743, 0.0916475598354723,
    0.019688212877348423, -0.3281120715291682, 4.119965999327564, -9.25370561206847]
  - [-0.03955686929946232, 0.3058722858585842, -0.7981131439815627, 0.7030394964927266,
    1.593852315576056, -12.763959419708852, 22.592503560036654, 0.1386602198778492,
    -1.0476106957314675, 2.662175578608374, -2.280300033627585, -9.140598453671027,
    68.22464912818268, -117.22855074297716, -0.11735208247968706, 0.8617965858306432,
    -2.100872588922622, 1.7047299701824081, 9.034342329070133, -66.04142200367325,
    112.25641448972634, 6.387672524334618, -49.72956651167758, 129.04879294547175,
    -111.62434565545743, 221.99616639381316, -1235.6140527632228, 1716.1045169621086,
    -21.051533953837982, 161.66901914636932, -414.54980949235494, 354.98047062714943,
    -807.7728745733187, 4472.660373262421, -6185.895368454863, 16.65466544431385,
    -127.00297275452729, 324.3784633005871, -277.61827537082945, 683.9714691862823,
    -3780.6748414116196, 5227.625398554758, 0.1228821900111002, -1.0516071991252234,
    2.9653303775258024, -2.7649725034010504, 35.12608083778948, -173.83757040336377,
    209.5369726928015, -0.43230079567261076, 3.743569214303068, -10.652516903669204,
    10.008012034340892, -93.05969669360145, 424.8383899170609, -452.2117597846559,
    0.3496119599222936, -3.0384316097665254, 8.66548342294676, -8.155365482542067,
    61.33424207096798, -255.13704558344608, 226.22693849604417, -0.10272453297767983,
    0.7550458514497, -1.82970638970622, 1.4590435378645696, -1.7332987190632254, 5.639566142747383,
    -1.6146319845880206, 0.24784367916786088, -1.6594455753813178, 3.556512810278527,
    -2.3834903648211623, 1.0984532026289262, 10.9641877513411, -41.62634713207443,
    -0.1292473750410016, 0.7164896330345591, -1.0690354829088178, 0.19917294614297157,
    2.004822829820232, -27.29781022703544, 62.9202212258901]
  - [0.10624392194943087, -0.812487384032186, 2.093744666120585, -1.8195616044076468,
    0.013341142302583889, 10.225388934964531, -27.21675538283749, -0.3726853015011912,
    2.7823890187732716, -6.968057025506161, 5.865211502428169, 9.386996720537516,
    -98.50336094268904, 197.3693765909479, 0.31714416862982636, -2.2976429647060566,
    5.496956582386997, -4.343500321101387, -11.730937820891457, 107.59733234103038,
    -205.26159762508837, -16.203298935809762, 126.33126632546168, -328.3313970191873,
    284.45114938586744, -575.1134573746224, 3207.398836013972, -4463.869748751412,
    53.8004384884017, -414.54980949235494, 1066.9174586862268, -917.3291286257407,
    2092.724209138625, -11617.304187587119, 16111.31074239422, -42.738762691920236,
    327.55327181909456, -841.4614370187097, 724.9118721108958, -1771.970958213195,
    9824.187044947748, -13628.766083732511, -0.3061224809019023, 2.616969967615886,
    -7.375576729563692, 6.876537299524707, -93.38057408064796, 463.1381843586192,
    -560.0605263381257, 1.0834576864045202, -9.378079459568871, 26.689364125605877,
    -25.09125829230586, 249.52783163625426, -1145.7066745941233, 1231.9734367178532,
    -0.8811598316021725, 7.657099773880777, -21.85299895568486, 20.5970565029122,
    -165.9195387674965, 698.3647953864246, -636.032063881935, 0.27216859164460777,
    -2.0140256187155665, 4.9190587695013095, -3.9590286111506394, 3.943254948631767,
    -12.784971346699228, 3.375346961269235, -0.6701140358999937, 4.565590734508769,
    -10.032005916931153, 6.991035596811306, -2.3769124181550376, -26.085974816184876,
    97.58669919557208, 0.36157317321305565, -2.109762470293353, 3.5480495284403273,
    -1.2928907979332083, -4.831927823720444, 64.26660704919507, -147.6478507644012]
  - [-0.095235692214358, 0.7191130694991283, -1.8264739379192376, 1.562184322716659,
    -3.8740287259718813, 12.357821520573756, -5.389066817046074, 0.3355321300127479,
    -2.4706236025109582, 6.081194876849638, -5.011352531480757, 5.226676573629512,
    12.51657324890812, -72.47515874064838, -0.28787865688934566, 2.0531898343940753,
    -4.80400108051012, 3.673913376308254, -0.7725078521959234, -33.995272164965044,
    98.39506107310527, 13.718500328225288, -107.12253644298093, 278.86062965793843,
    -242.00727233830992, 499.0677259934199, -2790.3359485276205, 3893.764913041534,
    -45.90381458331048, 354.98047062714943, -917.3291286257407, 792.3226087488365,
    -1815.8422979125023, 10112.361395567033, -14072.159906362673, 36.60392004770297,
    -282.0965722392063, 729.46890298965, -633.2664184678479, 1537.2387105498767, -8554.067296590232,
    11914.584230798691, 0.2539358319768756, -2.1610569254608145, 6.068999969752698,
    -5.642349025712933, 83.02656142960949, -412.6761120938564, 500.63814098882614,
    -0.9052315183092121, 7.804922056550809, -22.15044552046802, 20.78575147608032,
    -223.48647886968715, 1031.5901542606025, -1119.5577718726029, 0.7411080630849937,
    -6.416490130673837, 18.271430583311922, -17.20460764473901, 149.70548565890792,
    -636.6771825959958, 593.1826112505388, -0.23845343972572156, 1.7740242752649527,
    -4.359143802562538, 3.5326597076372335, -2.650624034737842, 7.909010543102246,
    -0.0635716609837035, 0.5964364968439348, -4.11742543386189, 9.212064237311637,
    -6.592611782437302, 0.41868796976290445, 27.354427789420875, -84.9360137639934,
    -0.3296021351010828, 1.9918549175776235, -3.597452124200389, 1.656837722952044,
    4.993524677945647, -56.23073424784456, 123.02038957736308]
  - [-1.6668348176009182, 13.925421614607119, -38.437377761128005, 35.0895851785898,
    76.94677034705208, -412.88473137128506, 555.8957887339291, 4.947585681804309,
    -40.576370425289674, 109.44115799205402, -97.06477115950582, -247.68818222857834,
    1292.917120647648, -1689.899769074142, -3.6546975264914074, 29.82512103961678,
    -79.68202583497607, 69.49975700246715, 195.76598247271596, -1005.6014256468119,
    1291.73704676948, -28.61067271441071, 218.2054108328113, -553.3287400472024, 466.27653352596747,
    -6088.963637897379, 34473.96167811901, -48714.050491772236, 104.42125946401146,
    -807.7728745733187, 2092.724209138625, -1815.8422979125023, 22528.68916610223,
    -127635.90805361862, 180570.0582252678, -86.94081600393186, 683.1243160700839,
    -1813.1506654383863, 1625.622015946628, -19230.852049810062, 109054.93950999124,
    -154524.69887707735, 0.7613480679707383, -6.016933298048002, 16.22815669659048,
    -14.915092028286846, -439.1414491985355, 2345.6674636348603, -3124.8837594188913,
    -1.4075109266804304, 9.941774548246851, -24.76505709073028, 21.857623212483052,
    1651.9127814723543, -8829.183589775495, 11763.178846011639, 0.4612311533270024,
    -2.051743047784188, 2.6795926527607477, -1.1008846631819098, -1421.7571453807584,
    7599.821730346783, -10122.755983343639, 0.33322758050437035, -2.990959487372645,
    9.134151158676692, -9.394474936279696, -168.46474711849456, 971.1838298266048,
    -1394.9380485106183, 0.08795478030926983, 0.05610389556502463, -3.699204077587518,
    7.6756407993688756, 666.4421564635257, -3840.509860438574, 5509.797622461596,
    -0.851526716102348, 6.174778799223633, -13.055153854273767, 7.218674838481706,
    -588.6958570061613, 3385.7946300791114, -4841.547528312452]
  - [9.668294356389472, -80.80103338093402, 223.1377080676497, -203.82767389889023,
    -483.7828715499365, 2600.5492325210125, -3503.059924877389, -28.713199260289723,
    235.58898706735351, -635.9153441555726, 564.6635510425158, 1572.1501010651175,
    -8243.181718666505, 10808.96651721281, 21.183042776622184, -173.008451073172,
    462.9070070866503, -404.7542962544475, -1249.646081175317, 6458.760278370501,
    -8337.787653990623, 157.3758376396713, -1200.7835319413957, 3046.443483590447,
    -2568.554859243822, 34456.03782921122, -195313.91096271118, 276346.7706114167,
    -577.0135878633158, 4472.660373262421, -11617.304187587119, 10112.361395567033,
    -127635.90805361862, 724106.0744226598, -1025929.0400004662, 480.77471455448676,
    -3792.0100891716284, 10115.999476818983, -9127.453991447403, 109033.61305254631,
    -619253.4805827325, 878925.5025102249, -4.725699962913864, 37.499971287157884,
    -101.3195290694379, 93.08067625659845, 2439.610383911446, -13041.125412077212,
    17388.789322475604, 9.444156249634656, -68.39122611550766, 173.17166116158197,
    -153.52740614449428, -9205.821208554617, 49251.18988022981, -65690.02461087267,
    -3.797122031248694, 21.2505018580156, -41.0505517913797, 29.178221071926256, 7936.539401460702,
    -42469.13534083728, 56636.037399172, -1.451949381110414, 13.532497416266187, -42.82913141576796,
    45.44036562388388, 961.4670190688881, -5533.535007403595, 7936.120816941365, -1.8340943132176388,
    9.958638886832597, -5.403208804229064, -20.93494749116886, -3806.0545915278713,
    21897.832971174877, -31370.019027585036, 5.860701033095589, -42.879658469969144,
    93.9798193087243, -57.77998446919923, 3362.891583347764, -19309.950154161466,
    27571.211882434847]
  - [-13.993762727780531, 116.98836374622587, -323.20925915739133, 295.39175427874,
    748.8198941275041, -4026.4840354174257, 5419.192358655829, 41.60704609095426,
    -341.52953381145306, 922.5274822105109, -820.0103281805715, -2447.2090629927775,
    12854.807610122585, -16865.228570757, -30.6718499693345, 250.71045366716845, -671.7669709289723,
    588.7250797989681, 1951.3295545503295, -10112.419545970532, 13071.03643818528,
    -216.14354763725507, 1649.9550066765948, -4188.244763508865, 3533.402184945833,
    -48680.38951680413, 276301.04923402966, -391483.4388443555, 796.3342877769471,
    -6185.895368454863, 16111.31074239422, -14072.159906362673, 180570.0582252678,
    -1025929.0400004662, 1455920.4988866884, -663.9663848847911, 5258.385378545838,
    -14105.286093970413, 12814.922363689211, -154388.24363551883, 878306.951849092,
    -1248938.0064121194, 7.3584127293012385, -58.61395699209626, 158.60117760428665,
    -145.6001569724394, -3374.4377136558405, 18051.112863473496, -24088.52533114558,
    -15.771970058939063, 116.47386585064784, -298.4248492228936, 265.1593707755596,
    12769.495882438077, -68375.98967342726, 91286.39838875728, 7.324070319244193,
    -45.850325484016295, 100.20224806249566, -78.31073814641834, -11025.429944277977,
    59053.313840985065, -78834.06144465045, 1.4601278505612285, -14.47043688838887,
    48.29790846654481, -53.48235594265318, -1359.2605209701917, 7812.208629396007,
    -11190.648680102948, 4.3841945370237285, -27.927475240988226, 43.372544576707945,
    -1.184997587124308, 5388.412052121451, -30960.16171086048, 44299.03257221837,
    -9.670727156307462, 71.22641089153478, -159.89319388053963, 104.62858172623255,
    -4763.938548215337, 27317.213178781367, -38954.2309754233]
  - [-0.007110185734218127, 0.05626089814258017, -0.1493691655129093, 0.13302859265722444,
    0.3236432092336537, -2.151489733317104, 3.423774903671497, 0.022644589047148396,
    -0.1748216849808831, 0.4523207414343716, -0.3923967991088625, -1.535565540146959,
    10.178483297750722, -16.257872946904232, -0.017853472406319043, 0.13404569358779828,
    -0.334099736826831, 0.27648604831763657, 1.4474641209969403, -9.574389032849028,
    15.292097372883688, 0.6449735239814571, -5.020338953035696, 13.023773252720813,
    -11.259986843298007, 23.797760064663553, -132.20307151361018, 183.2485180937704,
    -2.1660289581416396, 16.65466544431385, -42.738762691920236, 36.60392004770297,
    -86.94081600393186, 480.77471455448676, -663.9663848847911, 1.7419595392499698,
    -13.301198989362025, 33.968611558494935, -29.014062690089236, 73.89951569358098,
    -408.13919494118466, 563.6948767770763, 0.015199998956416884, -0.12720696032772583,
    0.3524616000802658, -0.324047321015708, 3.8799089281065324, -19.402370290674945,
    23.73031517750703, -0.05395839153841775, 0.4554905925036856, -1.2709832906731948,
    1.1758364753415356, -10.645229491690513, 49.833848700961674, -55.31726027032892,
    0.044189613946025254, -0.3739248765874053, 1.0452839132587077, -0.9688332224063725,
    7.2683288788845175, -31.738504183291536, 31.168114684736427, -0.010926492016458624,
    0.08128118492964452, -0.1998764311119962, 0.1622856421664274, -0.03703522941058863,
    -0.16037629119997324, 0.7973756928498132, 0.02632304077650068, -0.18019715001368933,
    0.3990704067964587, -0.2818922490131709, -0.3483580283159014, 3.505781547744945,
    -7.313293397626676, -0.013719426115945715, 0.07978554631401782, -0.13373658247453776,
    0.04860678131772369, 0.5712104124680648, -4.6672480371803164, 8.807849517575324]
  - [0.051689999425375735, -0.4043895557615491, 1.061787086712314, -0.9356067579801643,
    -1.0967297364537605, 8.822280473699399, -15.677670338393163, -0.16582770208062136,
    1.2637347035705233, -3.224823929292317, 2.756762597690631, 6.993346304606858,
    -51.74870932829131, 88.75001484046335, 0.13216089689464924, -0.9764841214480504,
    2.3861145302212776, -1.9253192775965318, -7.194771823176875, 52.089825602623094,
    -88.40244674492862, -4.842237334340664, 37.7597599873715, -98.14363875456138,
    85.02165623607269, -186.82948168348383, 1040.8733884899962, -1447.1507879917162,
    16.443015833333597, -127.00297275452729, 327.55327181909456, -282.0965722392063,
    683.1243160700839, -3792.0100891716284, 5258.385378545838, -13.301198989362025,
    102.28209345527733, -263.3514044532097, 227.0538379731719, -580.9077876629669,
    3222.868323538907, -4473.477895429294, -0.11343430233651575, 0.9486572068174282,
    -2.6289150853742327, 2.4189066906485968, -30.396498832771968, 152.11455709346552,
    -186.3010034068789, 0.4047143048570821, -3.416356187976955, 9.541277382335185,
    -8.841877933452176, 83.92271245710229, -393.8839252855411, 439.299231020563, -0.33335691516844873,
    2.8223420805956896, -7.903054249857106, 7.3455243780929695, -57.64491928354168,
    253.1017653166048, -251.42774453288348, 0.08756673157733402, -0.6565611267009005,
    1.6290307978322416, -1.3361908255667208, 0.2718594279212916, 0.8293297390588226,
    -4.897523347708242, -0.21736247487840396, 1.5196159220963397, -3.462564435547492,
    2.5478107612236625, 2.170688111400731, -22.213463022451307, 46.90756058050251,
    0.11906091751489623, -0.7358510107651975, 1.3907410064140346, -0.7260149945692886,
    -3.681692914205123, 30.19843454549799, -57.31287819303624]
  - [-0.12057443430819174, 0.9263969023849983, -2.389225456066689, 2.0689987419254265,
    -1.3115283705352903, 0.00418161157907967, 9.344655998153689, 0.39313271635410507,
    -2.9346495497673777, 7.3211154273629475, -6.105876801812759, -3.8047845666437934,
    55.89091761976313, -123.98716788974427, -0.3195817370541548, 2.3023559743176887,
    -5.446558150022773, 4.207975515396919, 6.949862626181536, -71.54087941830005,
    143.87064814736019, 12.164185966065077, -95.04168275304943, 247.54642222803986,
    -214.93102399285252, 495.37614026532293, -2770.913130214047, 3868.9110579502967,
    -41.78563349949692, 324.3784633005871, -841.4614370187097, 729.46890298965, -1813.1506654383863,
    10115.999476818983, -14105.286093970413, 33.968611558494935, -263.3514044532097,
    684.8120719182791, -597.3945191528661, 1542.3468159284698, -8607.650427417118,
    12026.288258021379, 0.2796690038395979, -2.3271421438449575, 6.4245811948949685,
    -5.8948328742282285, 79.21299018123375, -396.49648441558713, 485.95029215305584,
    -1.0045778427537775, 8.444959776653018, -23.52070668803382, 21.764677346955683,
    -219.4999955022423, 1031.405610490385, -1153.2047293862245, 0.8333497605002178,
    -7.030155833427347, 19.649621601174896, -18.260806079840002, 151.27536973138447,
    -665.9403767009823, 665.4593697082076, -0.22967549636503162, 1.7307287089733225,
    -4.31725484791089, 3.561500144719456, -0.3374215823280575, -2.876708152971551,
    11.858092159639524, 0.5820425545042096, -4.123041924972995, 9.554730947337227,
    -7.191086670707905, -5.953229737100407, 54.189782260261865, -109.48853176812794,
    -0.3282291991318669, 2.0992156349934206, -4.208259787592048, 2.494674890115305,
    9.280800978261857, -72.10556002111092, 133.18121287263418]
  - [0.09150067589926045, -0.6826582799150401, 1.7076907019031569, -1.4336221239391875,
    5.480028676253657, -23.644577122951308, 23.864987303802796, -0.3075155066193917,
    2.222351994992727, -5.3395441138625, 4.262915705861806, -11.630971710488906, 32.05588519391305,
    -0.14889517999934349, 0.25826379835946445, -1.7919033283746089, 4.024946515150784,
    -2.8809126101870985, 6.172084020998673, -3.274525167327582, -38.25462004437892,
    -10.232916650912228, 80.11796488495081, -209.15309038542188, 182.05408440352738,
    -443.60254235482705, 2494.1447536921046, -3501.7749631759716, 35.56349472480673,
    -277.61827537082945, 724.9118721108958, -633.2664184678479, 1625.622015946628,
    -9127.453991447403, 12814.922363689211, -29.014062690089236, 227.0538379731719,
    -597.3945191528661, 528.617915331574, -1383.0626516262673, 7774.74802988739, -10950.031503706467,
    -0.22890829940192897, 1.882414921794256, -5.144902906756817, 4.680444617581458,
    -68.97337430073955, 345.15569741569624, -423.0594123393264, 0.8285482846962798,
    -6.891401774101005, 19.031162727480016, -17.49633577271037, 191.1138373782915,
    -897.6274365125826, 1003.6058220458063, -0.6930643188487293, 5.788407573871274,
    -16.06033515822173, 14.854662907602766, -131.68021118237505, 579.2315881345221,
    -578.5435987627291, 0.19717348368148319, -1.4890949859414306, 3.721660372204836,
    -3.074991062749652, -0.3862948824385461, 5.14093976234271, -12.400926961449139,
    -0.5060861586730842, 3.6085733113175125, -8.42935518189836, 6.406753459995146,
    7.337104460973802, -54.739202740889034, 99.61584017183841, 0.2890713919518185,
    -1.8796587722460147, 3.870921736071041, -2.4129040538818067, -9.687558667491889,
    67.72213487225577, -117.0672626807117]
  - [1.4077206732567675, -11.7544861712261, 32.42806424621818, -29.588098211357316,
    -66.5143671558387, 357.82433826598765, -482.8535592120382, -4.199368308968543,
    34.39797532161421, -92.65145472880089, 82.05096525578509, 215.65581698743864,
    -1130.1668208433741, 1482.951569187533, 3.114322197288981, -25.36817074633468,
    67.63539846629222, -58.857994168374105, -171.18123427560684, 883.6460459866237,
    -1140.8953343783708, 24.078132703335164, -183.61997647968042, 465.53497622794544,
    -392.1626748347317, 5184.883002965533, -29371.52847087965, 41531.26026455035,
    -88.40539100499568, 683.9714691862823, -1771.970958213195, 1537.2387105498767,
    -19230.852049810062, 109033.61305254631, -154388.24363551883, 73.89951569358098,
    -580.9077876629669, 1542.3468159284698, -1383.0626516262673, 16443.07166102526,
    -93334.71868993966, 132399.010564543, -0.734350734808173, 5.744481599231515, -15.275190985409717,
    13.803121173941753, 353.73849231954273, -1889.8390226683525, 2518.6715685782037,
    1.5127087069658511, -10.706179957437932, 26.260137612938532, -22.42980991510116,
    -1341.5200661698705, 7176.015499191376, -9570.825125796006, -0.6539238291541366,
    3.5827332395467115, -6.423268925460629, 3.8739120367894517, 1159.6741793243682,
    -6205.879307540935, 8277.548589626855, -0.25151510195826854, 2.2759758462465913,
    -7.018597082606038, 7.289484396807954, 138.7088345515822, -800.9036349801886,
    1152.0818564209565, -0.14939609011025007, 0.5684887050054098, 1.434857198071553,
    -4.933019291335281, -552.2581897556303, 3186.8171782084733, -4577.780701793813,
    0.7710340705329675, -5.632695857800063, 12.152967676719845, -7.115132978678945,
    489.3204286009654, -2817.480063346587, 4033.021698763843]
  - [-8.216016681241635, 68.60838671665776, -189.32079442887832, 172.80769182869625,
    415.5390835538547, -2236.9586919110666, 3016.487991460877, 24.54700938247495,
    -201.10705502189595, 541.9907717639772, -480.45933328096913, -1355.0234638200875,
    7118.560960478456, -9349.44873191857, -18.1963346658953, 148.30149492994795, -395.9088103602388,
    345.3366484668279, 1078.7900753439949, -5587.577598927601, 7226.42707539883, -131.9535544905466,
    1006.768927078008, -2553.849424425789, 2152.6049814137405, -29361.298422572265,
    166545.45455532093, -235829.71944487866, 487.48529525744726, -3780.6748414116196,
    9824.187044947748, -8554.067296590232, 109054.93950999124, -619253.4805827325,
    878306.951849092, -408.13919494118466, 3222.868323538907, -8607.650427417118,
    7774.74802988739, -93334.71868993966, 530712.2892461743, -754303.9477297278, 4.625557349134287,
    -36.33351882685748, 96.79349447754876, -87.42888448661691, -1947.8244946106686,
    10416.370212882313, -13898.39784371126, -10.204923653479307, 73.82245170968424,
    -183.94464749287377, 158.21106908681585, 7426.663754246063, -39779.899844326246,
    53137.114314970044, 5.016094412842382, -30.731845768398603, 63.80296452837444,
    -45.67448585207411, -6438.29271388647, 34506.38997130927, -46104.96406321115,
    1.065886058849096, -10.080294055181055, 32.395333633341636, -34.85350457742946,
    -784.2319532952548, 4520.887274293516, -6493.800886823412, 1.9013711249981096,
    -11.30852039784062, 12.556785746287972, 10.290171036776798, 3125.337121486265,
    -18006.510163768104, 25828.556625476776, -5.167670164148176, 37.96045210228478,
    -84.07348010752577, 53.05439574718789, -2770.1583415015493, 15924.743466589758,
    -22760.11323747612]
  - [12.000010863520782, -100.2015699739781, 276.52574821492885, -252.45922542108985,
    -638.1890618503041, 3432.0268935185118, -4617.357361970255, -35.938861585207654,
    294.4644472711872, -793.929420046163, 704.3528257096092, 2084.402919833652, -10945.615147041302,
    14346.644023528344, 26.648603639765483, -217.29079290440635, 580.7547555968532,
    -507.6220407344387, -1660.019801137948, 8594.887694241728, -11090.00312317585,
    180.8100517653489, -1380.3051584172154, 3503.631348066607, -2955.3041480622915,
    41536.725702792835, -235947.84684660335, 334632.95741877833, -672.3069005695022,
    5227.625398554758, -13628.766083732511, 11914.584230798691, -154524.69887707735,
    878925.5025102249, -1248938.0064121194, 563.6948767770763, -4473.477895429294,
    12026.288258021379, -10950.031503706467, 132399.010564543, -754303.9477297278,
    1074467.2930616678, -7.297289173829436, 57.535657703126994, -153.51706392837852,
    138.58246197927815, 2662.3373438365825, -14251.18226417684, 19036.587401175813,
    17.100621051775853, -125.82561695548064, 317.11096318518184, -273.8978726667311,
    -10208.86369724402, 54754.80427268847, -73249.29780869071, -9.24377463707706,
    60.48400521713265, -134.66217586730775, 102.72710436562299, 8876.677373382981,
    -47645.80454790452, 63766.30517699841, -1.0156651343578404, 10.37530329275788,
    -35.57269853036969, 40.25173609981232, 1095.0254999474578, -6304.712388747379,
    9046.231059464662, -4.099333185908509, 26.878709605192174, -45.83352761247259,
    9.6520829119662, -4373.239392815867, 25164.945351700026, -36055.66210916858, 8.368985796089772,
    -61.76210996090979, 139.3761406804428, -92.32519843159814, 3879.818238386555,
    -22274.18052893061, 31793.79972190927]
  - [0.01366034927248702, -0.06522773791231688, 0.06464225173987596, 0.03242900656087297,
    6.512463340294407, -34.52522283607029, 45.70529768891078, -0.05251460558550558,
    0.27153287952755967, -0.382690861232235, 0.08618609742802559, -23.756699446191597,
    125.65956863101742, -166.0706411102809, 0.04548355293320423, -0.24883813042127953,
    0.42808988891787875, -0.23930970660878265, 20.152604108779887, -106.49543886498083,
    140.66352243279317, 0.004427731272495652, -0.034346740043137744, 0.088839675330502,
    -0.07669686359043675, -0.16136299313912306, 0.9705435274824599, -1.4744866613904122,
    -0.016388512051126878, 0.1228821900111002, -0.3061224809019023, 0.2539358319768756,
    0.7613480679707383, -4.725699962913864, 7.3584127293012385, 0.015199998956416884,
    -0.11343430233651575, 0.2796690038395979, -0.22890829940192897, -0.734350734808173,
    4.625557349134287, -7.297289173829436, 21.0041252610334, -168.10602379975867,
    447.41624733281407, -396.064412225265, 649.1590262145661, -3616.869347065194,
    5020.227540183212, -67.6097450857777, 533.9598859733558, -1401.8693901984022,
    1223.776912519844, -2300.773124650386, 12743.468890407288, -17578.658040609702,
    52.882442460989566, -413.8005880539986, 1075.953324385629, -929.8760610897389,
    1915.4527293943147, -10572.343548073875, 14530.37764805159, 0.025770185962438016,
    -0.2212696210987227, 0.6268590962182307, -0.5875565066498691, -5.51880652928609,
    30.855885308927668, -43.395313838286235, -0.08974888634478616, 0.7746850889282799,
    -2.198287661377922, 2.0595097882748563, 21.05483231053211, -118.41117389687982,
    167.72222894200368, 0.07497001414382344, -0.6454687847923138, 1.8179205516468553,
    -1.6854693588286502, -18.39942307741682, 104.12763498731115, -148.69845722949893]
  - [-0.16519555808266112, 0.976360740640047, -1.7465658172345193, 0.8466213635084107,
    -51.55969085309408, 273.62894607328707, -362.7054557961114, 0.6032196236212609,
    -3.6369058261882774, 6.950091408818986, -4.111820426320765, 189.68831357681233,
    -1005.0250403177631, 1330.8206630036163, -0.5098244890342742, 3.1403417064288885,
    -6.409694013560359, 4.459000737341977, -161.6795241199111, 856.0627113048023,
    -1133.2120389053607, -0.03888062577661137, 0.3029047552105328, -0.7862945220250659,
    0.6806010528228685, 1.3113181445548172, -7.913557680302827, 12.060404243587158,
    0.14007028523254286, -1.0516071991252234, 2.616969967615886, -2.1610569254608145,
    -6.016933298048002, 37.499971287157884, -58.61395699209626, -0.12720696032772583,
    0.9486572068174282, -2.3271421438449575, 1.882414921794256, 5.744481599231515,
    -36.33351882685748, 57.535657703126994, -168.10602379975867, 1350.8292958601576,
    -3609.367090525774, 3207.4311989717307, -4881.382964423477, 27348.73934421661,
    -38164.0502299574, 540.6787932934831, -4289.867151012318, 11314.844097878286,
    -9923.364901665147, 17390.58237026415, -96892.97358364785, 134431.59560721257,
    -422.66457471514906, 3324.0491570723466, -8687.557409994663, 7547.566971493712,
    -14523.544645898537, 80657.02377273014, -111528.73789330396, -0.1706006761766453,
    1.4974829811021302, -4.318000171035087, 4.106733142668812, 49.602249185604116,
    -276.7632418189223, 388.1873150830205, 0.5857383034639254, -5.1774587150201645,
    14.957042860214, -14.210364468709304, -188.14935319914497, 1055.4014978520509,
    -1489.9907822725704, -0.4862589179238036, 4.280013091691428, -12.234654554404768,
    11.459337674845944, 163.787596876142, -924.0173185413165, 1314.3493493566748]
  - [0.5831115024559353, -3.7638666157222316, 7.797874797686842, -5.084245581861582,
    136.63314889613625, -726.0603742179146, 963.8944009890115, -2.0782017489512405,
    13.458350088330805, -28.520346923150328, 19.753703655881342, -506.5191841263365,
    2688.626126062491, -3567.6374811871115, 1.7358155382156346, -11.339345370099798,
    24.786912266625638, -18.43875048980619, 433.5544954857709, -2300.341754032874,
    3052.008650858955, 0.11145104343160873, -0.8715701597951717, 2.2696501263886177,
    -1.96922216212824, -3.6659155204638836, 22.153613531151265, -33.7889140428193,
    -0.3943530235750932, 2.9653303775258024, -7.375576729563692, 6.068999969752698,
    16.22815669659048, -101.3195290694379, 158.60117760428665, 0.3524616000802658,
    -2.6289150853742327, 6.4245811948949685, -5.144902906756817, -15.275190985409717,
    96.79349447754876, -153.51706392837852, 447.41624733281407, -3609.367090525774,
    9681.195950213749, -8635.626449094967, 12132.461309767985, -68372.58928986164,
    95945.76607204368, -1437.7616268050717, 11459.30467176285, -30362.010969311497,
    26749.59415672902, -43460.71664459105, 243629.19303018157, -340026.57967976853,
    1123.2476653555611, -8877.680648266125, 23319.3567303145, -20363.807091303137,
    36415.16533487495, -203511.57510836193, 283147.30769131385, 0.3634673553756139,
    -3.2908490423366334, 9.717314376266907, -9.418715336837778, -145.7033156718408,
    811.6595401302143, -1136.035271968151, -1.2209167774768577, 11.172445558948441,
    -33.090179391124096, 32.037644715389256, 550.2444866074879, -3080.2591001932,
    4337.484882920574, 1.0030870857828202, -9.124576552752885, 26.645043463205276,
    -25.318184714339605, -477.58630392683756, 2687.7289389211287, -3811.3871609740027]
  - [-0.6389731665685119, 4.328422077914504, -9.59360277444031, 6.9168900967062905,
    -121.07666924952525, 644.3443124134557, -856.8615509989173, 2.2466369407670332,
    -15.163361026913204, 33.85557061258739, -25.04212601430431, 451.874743497799,
    -2403.204970290087, 3195.781308565414, -1.8644630967992053, 12.613727300536398,
    -28.604065291630814, 21.970823878541747, -388.20713384337625, 2064.0759135030667,
    -2744.765575911602, -0.10496660907882907, 0.8237125921127921, -2.1512873447287895,
    1.8706758141116533, 3.506388167195664, -21.18251487746644, 32.26887280160255,
    0.36705555433856185, -2.7649725034010504, 6.876537299524707, -5.642349025712933,
    -14.915092028286846, 93.08067625659845, -145.6001569724394, -0.324047321015708,
    2.4189066906485968, -5.8948328742282285, 4.680444617581458, 13.803121173941753,
    -87.42888448661691, 138.58246197927815, -396.064412225265, 3207.4311989717307,
    -8635.626449094967, 7731.590797821954, -9957.168109135084, 56465.01230395123,
    -79705.36746591098, 1271.524556196208, -10179.6325359824, 27091.963337874244,
    -23975.647362469237, 35875.41164270265, -202400.67227402685, 284226.76331396966,
    -992.7066066379444, 7884.348976955407, -20813.07319684192, 18267.3043325544, -30163.26561606351,
    169677.5541134572, -237571.68953859835, -0.24460085333401427, 2.3212336709511714,
    -7.089527415389148, 7.050312046967121, 140.51400924587253, -781.7138903001503,
    1092.2640853895425, 0.7919136870925416, -7.661097673475004, 23.54997251936168,
    -23.420926657050185, -528.8063091761804, 2955.383332222649, -4153.086055732435,
    -0.6383709649629067, 6.133194014421819, -18.513720014128193, 17.97642600602855,
    457.9132604827447, -2571.9372493906126, 3638.2387076660643]
  - [1.5790530999067642, -14.15621552037764, 41.25755265948208, -39.38458500303202,
    115.49344330159377, -568.3876860782852, 672.1321248390371, -3.5618166514487553,
    32.049288728082296, -93.67507270088169, 90.02153595829314, -113.6528026993774,
    317.6906161963391, 48.983541160027066, 1.869756096715097, -17.17899215093657,
    52.84942927173528, -55.283989010404724, -47.83183594308486, 550.9484115900051,
    -1206.2184063767802, 1.2005515731041434, -9.511695208181953, 25.09270616395369,
    -22.05619639815741, 130.8447595340382, -732.8925966528097, 1023.6335436710019,
    -4.4095500506209255, 35.12608083778948, -93.38057408064796, 83.02656142960949,
    -439.1414491985355, 2439.610383911446, -3374.4377136558405, 3.8799089281065324,
    -30.396498832771968, 79.21299018123375, -68.97337430073955, 353.73849231954273,
    -1947.8244946106686, 2662.3373438365825, 649.1590262145661, -4881.382964423477,
    12132.461309767985, -9957.168109135084, 248185.36656276736, -1356453.1133803762,
    1847947.5402577592, -2280.338163122302, 17117.939897764427, -42504.97789053622,
    34884.68466871741, -860856.31688298, 4683860.123522296, -6349496.85430162, 1888.387069439738,
    -14162.625212344277, 35151.50376191559, -28855.54540974626, 707019.9950694098,
    -3836028.854048602, 5183981.23919926, 0.7842697494346363, -7.0992616118898155,
    21.228552043832707, -21.021166318174775, 280.431211610639, -1438.5118781189124,
    1811.9638403132217, -5.067652091921833, 46.64243080335678, -141.22319702105975,
    141.0376382922916, -762.33840596501, 3754.345316177071, -4458.378290158474, 5.286168097692006,
    -48.824863499494924, 148.3543037365837, -148.61241512389563, 503.2976125815116,
    -2334.3260739307793, 2502.484858323772]
  - [-9.75070994939281, 86.62801488456053, -250.9925712465295, 238.65110477759538,
    -684.4975837912585, 3416.6508131333817, -4127.354996830598, 23.26932429456414,
    -206.62343620787243, 598.8114239809247, -571.7875681122982, 873.7080751607873,
    -3212.0511619724048, 1901.12971866381, -13.264175419219315, 119.27108812450669,
    -359.40145199145996, 367.2874670062808, 16.57779497363238, -1569.5156516156808,
    4452.412449636411, -5.827935722382779, 46.191458069877676, -121.89066113334127,
    107.16114884399113, -699.0676117621159, 3917.5995376333344, -5474.1244576638,
    21.774105915816616, -173.83757040336377, 463.1381843586192, -412.6761120938564,
    2345.6674636348603, -13041.125412077212, 18051.112863473496, -19.402370290674945,
    152.11455709346552, -396.49648441558713, 345.15569741569624, -1889.8390226683525,
    10416.370212882313, -14251.18226417684, -3616.869347065194, 27348.73934421661,
    -68372.58928986164, 56465.01230395123, -1356453.1133803762, 7431466.858721069,
    -10149426.32665655, 12720.639932384966, -96042.54849862444, 239914.31405423328,
    -198147.19465635286, 4722585.400629093, -25769361.071003985, 35039600.97567926,
    -10542.594038035697, 79536.59312956904, -198620.32602308306, 164088.5928216619,
    -3887701.6088781413, 21160819.43048264, -28694180.32594846, -5.1424083529811275,
    46.486271049996866, -138.34671408783584, 136.00889702386004, -1602.5088971320888,
    8293.310279298465, -10562.721295820753, 30.71493418398415, -281.63463635166596,
    848.1526344877757, -841.6309765941618, 4501.231689415802, -22563.162734223813,
    27465.763280609008, -31.36168439179845, 288.37209309991937, -871.0343804677332,
    866.6400949185818, -3073.9148991724887, 14724.38605138294, -16650.06428999506]
  - [14.881196781440757, -131.18880814538178, 378.149244716512, -358.2835086471166,
    1022.210059755476, -5168.9659338016, 6363.889402206782, -37.193681332150454, 326.778439413123,
    -940.2997342846004, 892.8726909150973, -1595.6992502426306, 6715.853468093748,
    -5986.347655116519, 22.503096033714648, -199.25913331482266, 591.2969221216229,
    -593.642240822777, 362.42069961143216, -103.1905757617235, -2775.7278650241255,
    6.82541895172583, -54.13367411968684, 142.91872386686177, -125.69357437880753,
    931.1862968246943, -5221.234504680483, 7299.083839017705, -26.157648028606413,
    209.5369726928015, -560.0605263381257, 500.63814098882614, -3124.8837594188913,
    17388.789322475604, -24088.52533114558, 23.73031517750703, -186.3010034068789,
    485.95029215305584, -423.0594123393264, 2518.6715685782037, -13898.39784371126,
    19036.587401175813, 5020.227540183212, -38164.0502299574, 95945.76607204368, -79705.36746591098,
    1847947.5402577592, -10149426.32665655, 13897428.251905926, -17683.43488036647,
    134258.2452666192, -337309.5975055341, 280256.4229713971, -6460092.718332448,
    35355747.88805303, -48226392.19733716, 14670.256682255078, -111312.36603733052,
    279608.2213031611, -232399.60215579852, 5331542.204563464, -29115962.26047592,
    39620784.085486636, 8.305264293437453, -74.92450085128353, 222.01805462690928,
    -216.94430558790194, 2287.0638367297797, -11941.369035028882, 15375.224625210334,
    -46.41536764409859, 423.90270183797116, -1269.9487587093286, 1252.5812511474887,
    -6633.093594799512, 33801.18974471129, -42064.56209688307, 46.45747571442657,
    -425.18861647691097, 1276.8006553329985, -1262.003297815642, 4672.090970953128,
    -23008.920663122317, 27144.40591003198]
  - [-0.059874917704153, 0.34103689461190834, -0.5670072397607895, 0.222238744009481,
    -19.704782601887807, 104.09509779339065, -137.28695607279568, 0.21833537108105192,
    -1.268847682938737, 2.2796391835369745, -1.1982968569594934, 72.58314539255916,
    -382.7830872416912, 504.30810421438184, -0.18404719690063037, 1.0967121909896713,
    -2.1460653811905717, 1.4272389463634465, -61.93193617223402, 326.4877093524318,
    -430.2195217464274, -0.015162700181301362, 0.11722087324743961, -0.30216147746368593,
    0.2599410935666176, 0.21215417911959375, -1.4182676879962597, 2.393249623751757,
    0.057387768312934906, -0.43230079567261076, 1.0834576864045202, -0.9052315183092121,
    -1.4075109266804304, 9.444156249634656, -15.771970058939063, -0.05395839153841775,
    0.4047143048570821, -1.0045778427537775, 0.8285482846962798, 1.5127087069658511,
    -10.204923653479307, 17.100621051775853, -67.6097450857777, 540.6787932934831,
    -1437.7616268050717, 1271.524556196208, -2280.338163122302, 12720.639932384966,
    -17683.43488036647, 219.0825554367863, -1729.33960990282, 4537.357500177262, -3957.887725649864,
    8191.940257977155, -45482.81735750274, 62918.51532347612, -172.14670504544395,
    1346.6969223882656, -3500.283205027278, 3023.3611013821214, -6875.211341251118,
    38069.111259294805, -52515.38132701548, -0.06859023295245859, 0.5997145158629491,
    -1.7246130777741373, 1.6371529844539565, 18.07196673776052, -100.93059732575479,
    141.76759896189347, 0.2389639080933752, -2.1063982535602017, 6.076205836394258,
    -5.769533592340846, -68.3669269356575, 383.8656622713919, -542.7840389815136,
    -0.2005010308630311, 1.762760057238737, -5.042580801340577, 4.732708541091571,
    59.48768299121959, -336.0579757385975, 479.0430224004348]
  - [0.6654535994596565, -4.270770155555172, 8.772745139066208, -5.641151543481063,
    152.40159179023453, -806.3497343593258, 1065.5154104162866, -2.356061336093619,
    15.110277475865512, -31.595460126660615, 21.48090776930909, -567.9622264164625,
    3002.7809012530233, -3967.8112203246774, 1.959116564427951, -12.671071931924534,
    27.41387460955125, -20.222785482251286, 487.8098350172765, -2579.3003502898778,
    3410.4723960534625, 0.13493462250212182, -1.0482664646525082, 2.713349515027199,
    -2.3415031470879493, -1.4956579985152412, 10.32247320671739, -17.8706887822245,
    -0.49601929663988203, 3.743569214303068, -9.378079459568871, 7.804922056550809,
    9.941774548246851, -68.39122611550766, 116.47386585064784, 0.4554905925036856,
    -3.416356187976955, 8.444959776653018, -6.891401774101005, -10.706179957437932,
    73.82245170968424, -125.82561695548064, 533.9598859733558, -4289.867151012318,
    11459.30467176285, -10179.6325359824, 17117.939897764427, -96042.54849862444,
    134258.2452666192, -1729.33960990282, 13724.806299609092, -36206.82853066937,
    31756.412608044615, -61871.93635974882, 345650.7628795316, -481061.1593293289,
    1358.3590334858022, -10690.152967323076, 27955.53651997101, -24298.20623451791,
    52114.90184184389, -290436.17134862416, 403213.9167709672, 0.4138688340522392,
    -3.7644137627598897, 11.157135604700029, -10.848211127010465, -161.85122386230768,
    901.6328483992795, -1262.4137200687687, -1.4101577921795438, 12.985808554973614,
    -38.653070909893195, 37.58073830315534, 609.1989983304004, -3409.961415187894,
    4803.38952875447, 1.1725469092468983, -10.743999681338058, 31.572744488220792,
    -30.17742267646615, -528.1847192833226, 2972.898489339771, -4218.83961022778]
  - [-2.2297213879260234, 15.164760384936258, -33.78922691476324, 24.539205859361456,
    -394.4697688218005, 2091.258363389285, -2769.970241395654, 7.780683268240595,
    -52.515352586064814, 117.22493484104568, -86.65916504871906, 1486.1207250478985,
    -7879.3255882186195, 10445.783586892278, -6.429363994314591, 43.45259055346414,
    -98.496412258879, 75.69608665584671, -1284.1086364355137, 6811.811092866179, -9039.851583170457,
    -0.3901917608315909, 3.0438355371177797, -7.9064833759516695, 6.84137141373635,
    3.972257607710022, -27.748636690327146, 48.3987361559999, 1.4084404562514994,
    -10.652516903669204, 26.689364125605877, -22.15044552046802, -24.76505709073028,
    173.17166116158197, -298.4248492228936, -1.2709832906731948, 9.541277382335185,
    -23.52070668803382, 19.031162727480016, 26.260137612938532, -183.94464749287377,
    317.11096318518184, -1401.8693901984022, 11314.844097878286, -30362.010969311497,
    27091.963337874244, -42504.97789053622, 239914.31405423328, -337309.5975055341,
    4537.357500177262, -36206.82853066937, 96037.98636229942, -84697.07495341855,
    154607.18375423463, -869198.9462567315, 1217163.1498822686, -3562.441785529807,
    28205.19196348498, -74212.08877717193, 64909.24279280012, -130709.15735295281,
    733220.3875486872, -1024469.7137672761, -0.7634702379514424, 7.431775782269068,
    -23.09525414819965, 23.260625284506055, 473.11202065198154, -2630.01432989893,
    3672.9062921156833, 2.4894271937603, -24.831779143897815, 77.8486193555643, -78.50879542519333,
    -1773.9187574316395, 9904.425654483497, -13909.40252685545, -2.0282433540689904,
    20.098277597210227, -61.876461030875156, 60.94264104801419, 1533.8571171369845,
    -8607.928474463815, 12172.146434072905]
  - [2.3501100325544138, -16.54356697537927, 38.4914459337709, -29.553934159069133,
    341.3994815615985, -1814.1230692507459, 2409.4559257356464, -8.135448467271813,
    56.65660483725419, -131.16063308461875, 101.06896536375483, -1298.9779224745623,
    6908.248990318579, -9190.443323492023, 6.703079137905781, -46.559289156337556,
    108.39043631689854, -85.09557874616463, 1128.5186723168954, -6006.799238682963,
    8001.535224879013, 0.36962881466961506, -2.894209707014261, 7.541896056476567,
    -6.542263501402329, -3.9311958065006656, 27.203648068310862, -46.95597984129431,
    -1.3200558627335506, 10.008012034340892, -25.09125829230586, 20.78575147608032,
    21.857623212483052, -153.52740614449428, 265.1593707755596, 1.1758364753415356,
    -8.841877933452176, 21.764677346955683, -17.49633577271037, -22.42980991510116,
    158.21106908681585, -273.8978726667311, 1223.776912519844, -9923.364901665147,
    26749.59415672902, -23975.647362469237, 34884.68466871741, -198147.19465635286,
    280256.4229713971, -3957.887725649864, 31756.412608044615, -84697.07495341855,
    75108.67289331864, -127716.3860517267, 722717.3977849634, -1018401.3675972145,
    3105.845953897291, -24739.961006521, 65497.98311279952, -57650.13566086627, 108382.16202850969,
    -612046.642844633, 860704.268736009, 0.3935428395968718, -4.42044379933102, 14.946752433995186,
    -15.924334054782278, -453.68841816692776, 2517.4196442856405, -3508.035896482992,
    -1.1420640462863731, 13.813488142297864, -47.929654637218654, 51.492787014154864,
    1695.9391731557869, -9448.89150705617, 13236.359141743007, 0.8727699099589376,
    -10.618422948344579, 36.092433602230074, -37.640564880300545, -1463.3465263007374,
    8192.135047390142, -11550.567795731768]
  - [-7.287930031477157, 64.03992962403895, -184.17347515448955, 174.22134718287708,
    -462.34903698521373, 2314.214328914788, -2808.175550932767, 18.449141266954108,
    -160.76009425879357, 459.42133271696844, -433.71068597162366, 629.2989730793054,
    -2423.9316792996647, 1703.6013001316624, -11.30679831059892, 98.99592626923236,
    -291.12810278439616, 290.3139551760998, -44.02278961663732, -701.1904605356175,
    2411.1794131141583, -2.98375091743033, 23.708753480737162, -62.665193825729865,
    55.131939446703136, -487.4861655918953, 2733.752592908148, -3821.041679569011,
    11.569381608617624, -93.05969669360145, 249.52783163625426, -223.48647886968715,
    1651.9127814723543, -9205.821208554617, 12769.495882438077, -10.645229491690513,
    83.92271245710229, -219.4999955022423, 191.1138373782915, -1341.5200661698705,
    7426.663754246063, -10208.86369724402, -2300.773124650386, 17390.58237026415,
    -43460.71664459105, 35875.41164270265, -860856.31688298, 4722585.400629093, -6460092.718332448,
    8191.940257977155, -61871.93635974882, 154607.18375423463, -127716.3860517267,
    3033484.13973748, -16589296.322499087, 22615401.24597664, -6840.251187993392,
    51646.59377650633, -129070.67203786022, 106691.64032915368, -2515842.8914932096,
    13732265.70188932, -18681626.724494025, -3.4780935164102726, 31.291452995660435,
    -92.56299612902713, 90.38089008765205, -784.4660403146427, 3998.986289690493,
    -4984.308992120605, 20.058173309909577, -182.9726101888357, 547.8909164533621,
    -540.4367245127564, 2032.7261238225963, -9854.27281051158, 11376.173141159938,
    -20.283705678913517, 185.43335724733038, -556.6347736332827, 550.2404656172207,
    -1264.1350247358828, 5626.312559908951, -5525.047201209548]
  - [44.38720030970244, -387.74104736888336, 1110.8149269830305, -1048.089817938504,
    2684.982237299947, -13585.556173423232, 16745.971210994772, -116.46096487595588,
    1008.073496682285, -2868.519515628501, 2699.041212962882, -4291.093045827914,
    18289.184920515116, -16817.655333920036, 74.38010901191036, -646.0433473870512,
    1883.0438383648313, -1855.9064883145682, 1106.45207043787, -1328.0004966949782,
    -5421.0553455749105, 12.937961468863982, -102.96713162477569, 272.4363131390666,
    -239.81930840860846, 2604.21748623508, -14611.958166692635, 20432.29600820659,
    -52.487369867440314, 424.8383899170609, -1145.7066745941233, 1031.5901542606025,
    -8829.183589775495, 49251.18988022981, -68375.98967342726, 49.833848700961674,
    -393.8839252855411, 1031.405610490385, -897.6274365125826, 7176.015499191376,
    -39779.899844326246, 54754.80427268847, 12743.468890407288, -96892.97358364785,
    243629.19303018157, -202400.67227402685, 4683860.123522296, -25769361.071003985,
    35355747.88805303, -45482.81735750274, 345650.7628795316, -869198.9462567315,
    722717.3977849634, -16589296.322499087, 91033805.60700743, -124549512.1075911,
    38035.14436676672, -289013.3119386028, 726967.5170412299, -604914.4486955181,
    13801166.929350102, -75616177.38371164, 103281126.58196902, 22.763338712380843,
    -204.39274469124382, 602.1077246520233, -584.4546145691593, 4482.771842088928,
    -23139.04988288229, 29302.245919886685, -122.43582498334513, 1112.1250616860225,
    -3311.659975220161, 3245.4984520371872, -12183.607223034447, 60662.65160206149,
    -72817.20343441932, 121.11829464217669, -1101.6432524926154, 3285.8542246613288,
    -3224.6048225549084, 7999.122493302149, -37583.82395317365, 40798.95550389974]
  - [-66.79110550463884, 580.5153387721716, -1657.5294914948984, 1560.3989562581414,
    -3931.3329701651855, 20097.538762915734, -25136.95820820881, 180.69360170566628,
    -1555.4081868659898, 4409.510636120042, -4136.613948504742, 7222.123346329649,
    -32949.56616163896, 34710.90070322523, -119.23246122240133, 1029.0407711539071,
    -2977.8967761488275, 2907.1640683084843, -2871.698726787276, 9843.93912398627,
    -4553.489466936135, -12.493657836875212, 99.76603763780129, -264.56082930366614,
    233.18735356350118, -3466.6192978914046, 19462.067050643316, -27226.355420747546,
    55.24448445865845, -452.2117597846559, 1231.9734367178532, -1119.5577718726029,
    11763.178846011639, -65690.02461087267, 91286.39838875728, -55.31726027032892,
    439.299231020563, -1153.2047293862245, 1003.6058220458063, -9570.825125796006,
    53137.114314970044, -73249.29780869071, -17578.658040609702, 134431.59560721257,
    -340026.57967976853, 284226.76331396966, -6349496.85430162, 35039600.97567926,
    -48226392.19733716, 62918.51532347612, -481061.1593293289, 1217163.1498822686,
    -1018401.3675972145, 22615401.24597664, -124549512.1075911, 171048643.12219453,
    -52708.36198648834, 403018.40378305473, -1020128.9163557853, 854279.2382636536,
    -18878358.588531114, 103843378.74983667, -142427401.70754218, -36.6980042961403,
    328.73762948316937, -964.7620277852764, 931.8214693834772, -6397.983799104381,
    33439.20789806809, -43002.82628943338, 186.1770520555138, -1683.817553665311,
    4987.5632492522345, -4858.52337567037, 18205.212161178675, -92838.49019398329,
    115157.3397771799, -180.48685208630053, 1633.2160078453605, -4841.29383492437,
    4718.102644708749, -12530.015632961306, 61442.98524801527, -71476.43115318603]
  - [0.05469243319024124, -0.33162500483191154, 0.6213094736394577, -0.33569869829931287,
    14.870814198050356, -78.38367483702957, 103.13070938875873, -0.19480859798231118,
    1.18478023828947, -2.29234857369296, 1.3831600781022624, -55.15331429385492, 290.35960899905933,
    -381.8501969233777, 0.1621099975709802, -1.0001907651334363, 2.0469098381443263,
    -1.4291507115816118, 47.25033571987513, -248.7744672775712, 327.4244466328467,
    0.011885212455479344, -0.09174408597029353, 0.23612743358935953, -0.20281671802169748,
    0.01868004578838193, 0.07241163317780493, -0.4224338347025211, -0.04619753163193411,
    0.3496119599222936, -0.8811598316021725, 0.7411080630849937, 0.4612311533270024,
    -3.797122031248694, 7.324070319244193, 0.044189613946025254, -0.33335691516844873,
    0.8333497605002178, -0.6930643188487293, -0.6539238291541366, 5.016094412842382,
    -9.24377463707706, 52.882442460989566, -422.66457471514906, 1123.2476653555611,
    -992.7066066379444, 1888.387069439738, -10542.594038035697, 14670.256682255078,
    -172.14670504544395, 1358.3590334858022, -3562.441785529807, 3105.845953897291,
    -6840.251187993392, 38035.14436676672, -52708.36198648834, 135.7006563579964,
    -1061.4265518121508, 2758.1816554015704, -2381.5645575978224, 5768.865829600636,
    -32005.64198572334, 44250.58444035637, 0.04612658563324352, -0.410603009627707,
    1.1976861489425596, -1.150265979680833, -14.344791267517163, 80.002016928387,
    -112.2028466161293, -0.16057632358572055, 1.444904673691176, -4.232904685703103,
    4.06841877367584, 53.919479949568014, -302.19900710435627, 426.5200563798415,
    0.13515638840754676, -1.2127563666288668, 3.520022781942351, -3.3402634736247534,
    -46.761867179603954, 263.6594434552347, -375.1305935981474]
  - [-0.5852723372796834, 3.889566735527066, -8.401186679345622, 5.840821689700648,
    -112.90049438465412, 596.1850264804569, -786.2282544304143, 2.0393211501753803,
    -13.436805918640623, 29.098939760018144, -20.713640573060452, 424.77946374087577,
    -2243.158231192026, 2960.804953453223, -1.6809263731586785, 11.109287211564949,
    -24.604327541189413, 18.532363896097806, -366.85719395965486, 1938.725883695905,
    -2562.7235086280157, -0.10623020046624498, 0.8245303397812976, -2.1321608903717606,
    1.8379735107356396, -0.45398641703174686, 1.060109131523148, 1.1767256147474188,
    0.40056270856069714, -3.0384316097665254, 7.657099773880777, -6.416490130673837,
    -2.051743047784188, 21.2505018580156, -45.850325484016295, -0.3739248765874053,
    2.8223420805956896, -7.030155833427347, 5.788407573871274, 3.5827332395467115,
    -30.731845768398603, 60.48400521713265, -413.8005880539986, 3324.0491570723466,
    -8877.680648266125, 7884.348976955407, -14162.625212344277, 79536.59312956904,
    -111312.36603733052, 1346.6969223882656, -10690.152967323076, 28205.19196348498,
    -24739.961006521, 51646.59377650633, -289013.3119386028, 403018.40378305473, -1061.4265518121508,
    8357.657138267758, -21865.99274325284, 19012.730632528437, -43728.166599487486,
    244222.74494816823, -339888.05635014223, -0.25533564199200365, 2.4163553947949974,
    -7.368734170855538, 7.321265907608045, 128.02037522979, -711.8034677416532, 994.648331224623,
    0.8600233524393506, -8.294178008059564, 25.468869619575855, -25.328054891555382,
    -478.8802293111766, 2674.281720708386, -3758.2662320661766, -0.7145359506338693,
    6.851862531882383, -20.72623287021106, 20.210830227578676, 413.857788069449, -2323.705628350267,
    3289.6572099829814]
  - [1.9092550255831908, -13.304577504192768, 30.573356450012337, -23.115449396531993,
    286.3420680498195, -1515.6906429440119, 2004.7203468058474, -6.580604718804434,
    45.28024478297323, -103.36134783152833, 78.37648157409994, -1092.3465950664195,
    5788.923344731053, -7672.886294334435, 5.40283646205435, -37.09496480011094, 85.3959290744785,
    -66.43633935430907, 950.6419607389785, -5044.626186753937, 6699.818662475623,
    0.3074442535656424, -2.3974859675764058, 6.224678814457418, -5.382716902871866,
    1.5551810681259586, -4.574401096449634, -0.9129122844020731, -1.1392635390000703,
    8.66548342294676, -21.85299895568486, 18.271430583311922, 2.6795926527607477,
    -41.0505517913797, 100.20224806249566, 1.0452839132587077, -7.903054249857106,
    19.649621601174896, -16.06033515822173, -6.423268925460629, 63.80296452837444,
    -134.66217586730775, 1075.953324385629, -8687.557409994663, 23319.3567303145,
    -20813.07319684192, 35151.50376191559, -198620.32602308306, 279608.2213031611,
    -3500.283205027278, 27955.53651997101, -74212.08877717193, 65497.98311279952,
    -129070.67203786022, 726967.5170412299, -1020128.9163557853, 2758.1816554015704,
    -21865.99274325284, 57605.93450430918, -50446.81584245434, 109715.88542341854,
    -616885.6650231355, 864179.5434131271, 0.4021772326306811, -4.319163336198955,
    14.251257049322005, -14.947866937290135, -372.6244223540699, 2066.3108119586886,
    -2878.4692468773114, -1.2435197600976347, 14.055688022079144, -47.227542216187935,
    49.78873181968167, 1388.6027506807075, -7730.856801948463, 10825.959579280972,
    0.9917918908969869, -11.17569746164078, 36.786180693908086, -37.73750145940857,
    -1196.8573024127456, 6696.670289269838, -9442.052225097117]
  - [-1.968543579866141, 14.12435929253114, -33.61190738982734, 26.510587435976507,
    -242.30287657121593, 1286.2986013220952, -1707.2598211452366, 6.745137758829127,
    -47.69821417498189, 112.26202493672287, -88.01072828650034, 936.6282398872561,
    -4983.286739877252, 6635.32778915807, -5.530874454127415, 38.90442364700919, -91.61412543161029,
    72.51061944118119, -821.014780358868, 4376.091494837858, -5841.030653351537, -0.29081806175308633,
    2.2776434556142986, -5.935717257876327, 5.148291453934284, -1.3248677774084576,
    3.591573421039583, 1.629569074493975, 1.068765770362375, -8.155365482542067, 20.5970565029122,
    -17.20460764473901, -1.1008846631819098, 29.178221071926256, -78.31073814641834,
    -0.9688332224063725, 7.3455243780929695, -18.260806079840002, 14.854662907602766,
    3.8739120367894517, -45.67448585207411, 102.72710436562299, -929.8760610897389,
    7547.566971493712, -20363.807091303137, 18267.3043325544, -28855.54540974626,
    164088.5928216619, -232399.60215579852, 3023.3611013821214, -24298.20623451791,
    64909.24279280012, -57650.13566086627, 106691.64032915368, -604914.4486955181,
    854279.2382636536, -2381.5645575978224, 19012.730632528437, -50446.81584245434,
    44500.061318049105, -91052.683062546, 515434.4421338395, -726815.9709261153, -0.1327239806455235,
    2.1304087565723666, -8.337777960131282, 9.62910096136197, 355.62230072549403,
    -1967.2529386396848, 2733.019779381078, 0.24905572650970295, -5.926220596884822,
    25.152626515527277, -29.84728209032178, -1321.1703950900155, 7335.518952451978,
    -10241.04914283424, -0.12954943981174513, 4.094515300715994, -17.500205148927268,
    20.277407311036786, 1136.3438510430824, -6338.984877216389, 8907.295223375446]
  - [6.877830871731907, -59.95936238898893, 171.5135418163213, -161.64222004879815,
    418.0222817291318, -2113.0888630824543, 2601.4781601878894, -18.16415668134611,
    156.55719198904896, -443.8742457150086, 416.332214326984, -661.5585866429742,
    2802.3268222115034, -2544.1765657921133, 11.671164264382508, -100.82573381930456,
    292.5768359863431, -287.3668064671886, 164.21923847850425, -157.30994579089239,
    -915.830662274135, 1.8313967487506702, -14.602494421966128, 38.682599046593666,
    -34.068448846123374, 417.3855157814705, -2342.131164810198, 3274.9177597897087,
    -7.547864046402944, 61.33424207096798, -165.9195387674965, 149.70548565890792,
    -1421.7571453807584, 7936.539401460702, -11025.429944277977, 7.2683288788845175,
    -57.64491928354168, 151.27536973138447, -131.68021118237505, 1159.6741793243682,
    -6438.29271388647, 8876.677373382981, 1915.4527293943147, -14523.544645898537,
    36415.16533487495, -30163.26561606351, 707019.9950694098, -3887701.6088781413,
    5331542.204563464, -6875.211341251118, 52114.90184184389, -130709.15735295281,
    108382.16202850969, -2515842.8914932096, 13801166.929350102, -18878358.588531114,
    5768.865829600636, -43728.166599487486, 109715.88542341854, -91052.683062546,
    2098922.069572665, -11497845.26196297, 15703712.054641519, 3.2456387696530586,
    -29.120573209463807, 85.7296659070418, -83.18296845279103, 544.7814693889823,
    -2759.831651226568, 3403.6695097276165, -17.743979759057748, 161.11658556543784,
    -479.6555816821563, 470.02708820128464, -1344.455395150004, 6405.12030605122,
    -7158.614960325983, 17.655718554337597, -160.51404819789, 478.6265683512689, -469.62225278286775,
    781.3728952935246, -3299.124087773352, 2844.0805199549886]
  - [-41.612129117083455, 361.0616293633622, -1029.665249311084, 968.4650626735527,
    -2409.8157423166317, 12297.594577436412, -15344.336587693073, 113.15776550766701,
    -970.7463723222603, 2744.12859092655, -2567.9744820452333, 4335.627768420422,
    -19597.209514327707, 20309.197872395365, -74.9983471351988, 644.6952658240607,
    -1859.5915732305489, 1810.8714713299278, -1644.8383521431701, 5331.732396344151,
    -1744.4983137152751, -6.79556764961226, 54.42834398995695, -144.5994964088363,
    127.5347686367395, -2229.1379292771235, 12515.624434829018, -17507.439350424094,
    30.979825147648235, -255.13704558344608, 698.3647953864246, -636.6771825959958,
    7599.821730346783, -42469.13534083728, 59053.313840985065, -31.738504183291536,
    253.1017653166048, -665.9403767009823, 579.2315881345221, -6205.879307540935,
    34506.38997130927, -47645.80454790452, -10572.343548073875, 80657.02377273014,
    -203511.57510836193, 169677.5541134572, -3836028.854048602, 21160819.43048264,
    -29115962.26047592, 38069.111259294805, -290436.17134862416, 733220.3875486872,
    -612046.642844633, 13732265.70188932, -75616177.38371164, 103843378.74983667,
    -32005.64198572334, 244222.74494816823, -616885.6650231355, 515434.4421338395,
    -11497845.26196297, 63245986.85311998, -86757682.59890616, -21.24469122156935,
    190.1763069851592, -557.6709861772532, 538.2200577886381, -3108.9501702188254,
    16001.383405831391, -20142.244680541047, 108.76021593039717, -983.1206671885764,
    2910.39667722962, -2833.5521873548428, 8166.889564085985, -40348.54210026494,
    47672.59824868007, -105.8363920594151, 957.0251924686555, -2834.9175272593425,
    2760.866382667753, -5134.198259507493, 23564.42016105349, -24284.003714737482]
  - [62.16943497327466, -537.284337639453, 1528.215042669047, -1434.9079426170497,
    3502.8858874665593, -18039.160812325892, 22795.161881620228, -173.4209450382659,
    1481.885067004256, -4178.228715500431, 3901.902901590524, -7074.470575948063,
    33544.05036221176, -37766.07148067586, 117.8825990469569, -1009.2540985885561,
    2896.864450148941, -2801.0893077997434, 3420.8390472733386, -14240.727558752313,
    12786.83581838335, 4.351320580025018, -35.42192083740814, 95.08863423323197, -84.31806905202217,
    2965.486442417369, -16659.804618030565, 23314.37350546048, -26.612149421405096,
    226.22693849604417, -636.032063881935, 593.1826112505388, -10122.755983343639,
    56636.037399172, -78834.06144465045, 31.168114684736427, -251.42774453288348,
    665.4593697082076, -578.5435987627291, 8277.548589626855, -46104.96406321115,
    63766.30517699841, 14530.37764805159, -111528.73789330396, 283147.30769131385,
    -237571.68953859835, 5183981.23919926, -28694180.32594846, 39620784.085486636,
    -52515.38132701548, 403213.9167709672, -1024469.7137672761, 860704.268736009,
    -18681626.724494025, 103281126.58196902, -142427401.70754218, 44250.58444035637,
    -339888.05635014223, 864179.5434131271, -726815.9709261153, 15703712.054641519,
    -86757682.59890616, 119553467.62607138, 34.262125749810295, -305.9246358165408,
    893.8934116085676, -858.8217438257424, 4430.144492818812, -23164.824002932117,
    29738.11885997063, -166.02828445064225, 1494.0710026616398, -4399.588563893102,
    4257.867050907359, -12346.972041643823, 62948.77477944737, -77731.810835441, 158.31206471869476,
    -1423.8650846872354, 4191.132262132221, -4052.7334440318104, 8283.573094163065,
    -40371.7884541857, 46153.67111959253]
  - [0.0050108448066822475, -0.04835204286682825, 0.14571287708997027, -0.13974208137227404,
    4.744901442351916, -26.523191290290544, 36.89315806065111, -0.028736555488680617,
    0.2673711727290966, -0.7827231587386325, 0.7288847828723289, -16.608784478007248,
    92.81083254101709, -128.9796281299077, 0.03042222206847882, -0.27051185413304113,
    0.7492604681674601, -0.6455755987802356, 13.76719934682095, -76.96112857491353,
    106.94418209549366, -0.003254037750804992, 0.02585697155213125, -0.06831232883550395,
    0.060017936395116024, -0.10840797885558702, 0.4931126129378876, -0.532829933188433,
    0.012817554925383258, -0.10272453297767983, 0.27216859164460777, -0.23845343972572156,
    0.33322758050437035, -1.451949381110414, 1.4601278505612285, -0.010926492016458624,
    0.08756673157733402, -0.22967549636503162, 0.19717348368148319, -0.25151510195826854,
    1.065886058849096, -1.0156651343578404, 0.025770185962438016, -0.1706006761766453,
    0.3634673553756139, -0.24460085333401427, 0.7842697494346363, -5.1424083529811275,
    8.305264293437453, -0.06859023295245859, 0.4138688340522392, -0.7634702379514424,
    0.3935428395968718, -3.4780935164102726, 22.763338712380843, -36.6980042961403,
    0.04612658563324352, -0.25533564199200365, 0.4021772326306811, -0.1327239806455235,
    3.2456387696530586, -21.24469122156935, 34.262125749810295, 3.8409456203305856,
    -31.001387826834193, 83.18641297916558, -74.22013209748332, 138.53390061208816,
    -786.0047504858915, 1111.9534742598503, -12.909082244939626, 103.4252967533989,
    -275.48067236995917, 243.9876940135328, -525.5224880957019, 2979.3441163604193,
    -4212.696449098557, 10.38645705155382, -82.81270992661355, 219.5201284864006,
    -193.5045607633375, 455.29872550512107, -2581.2320847002384, 3650.8677142778815]
  - [-0.042679022004096345, 0.4117732474062463, -1.242428626629268, 1.1942142288919593,
    -39.36846121982857, 220.44310508918932, -307.2306049763349, 0.24049591317204375,
    -2.2412801884807054, 6.5786547913201785, -6.150080130433626, 138.04610946000977,
    -772.825974455133, 1076.270657078728, -0.25215083653686265, 2.2504632451826407,
    -6.267340814455951, 5.4466274246887085, -114.53948127683543, 641.5222203285266,
    -893.4536439643439, 0.02279591068344347, -0.18195369299565572, 0.48255219835561464,
    -0.4253130519029663, 0.9625128762258427, -4.503169052733196, 5.07154293843969,
    -0.09344175128911623, 0.7550458514497, -2.0140256187155665, 1.7740242752649527,
    -2.990959487372645, 13.532497416266187, -14.47043688838887, 0.08128118492964452,
    -0.6565611267009005, 1.7307287089733225, -1.4890949859414306, 2.2759758462465913,
    -10.080294055181055, 10.37530329275788, -0.2212696210987227, 1.4974829811021302,
    -3.2908490423366334, 2.3212336709511714, -7.0992616118898155, 46.486271049996866,
    -74.92450085128353, 0.5997145158629491, -3.7644137627598897, 7.431775782269068,
    -4.42044379933102, 31.291452995660435, -204.39274469124382, 328.73762948316937,
    -0.410603009627707, 2.4163553947949974, -4.319163336198955, 2.1304087565723666,
    -29.120573209463807, 190.1763069851592, -305.9246358165408, -31.001387826834193,
    250.8676224962764, -674.8575683315781, 603.6135322325016, -1064.7502701971973,
    6061.0829034466105, -8601.197135690161, 104.1962955155904, -837.2294072902583,
    2236.4549610014496, -1986.4889247362842, 4052.353746775621, -23048.861578037202,
    32690.750371727605, -83.83338047305922, 670.5040596685946, -1782.9463562532778,
    1576.6315131593526, -3517.2243781527777, 20004.87655932361, -28381.6671592069]
  - [0.11877634041840536, -1.1483334104268255, 3.4729551676954094, -3.347378340010533,
    108.43366860177218, -608.1445617515326, 849.0937383303857, -0.6615491531759584,
    6.182457776083051, -18.20427986573697, 17.085456946863744, -380.73793697754724,
    2135.0699722010145, -2979.0995062009715, 0.6885534249167069, -6.171546016173691,
    17.27876056576787, -15.131620017083112, 316.1346884805254, -1773.7044554140605,
    2475.2447334557523, -0.05198033676314142, 0.4173022512187637, -1.1120421943036116,
    0.9839455582042157, -2.901496248216595, 13.950732758770947, -16.31492487505024,
    0.22422309473262772, -1.82970638970622, 4.9190587695013095, -4.359143802562538,
    9.134151158676692, -42.82913141576796, 48.29790846654481, -0.1998764311119962,
    1.6290307978322416, -4.31725484791089, 3.721660372204836, -7.018597082606038,
    32.395333633341636, -35.57269853036969, 0.6268590962182307, -4.318000171035087,
    9.717314376266907, -7.089527415389148, 21.228552043832707, -138.34671408783584,
    222.01805462690928, -1.7246130777741373, 11.157135604700029, -23.09525414819965,
    14.946752433995186, -92.56299612902713, 602.1077246520233, -964.7620277852764,
    1.1976861489425596, -7.368734170855538, 14.251257049322005, -8.337777960131282,
    85.7296659070418, -557.6709861772532, 893.8934116085676, 83.18641297916558, -674.8575683315781,
    1819.935100661075, -1631.7884141222112, 2705.758257232603, -15455.93761634672,
    22004.591338782477, -279.57271439286404, 2252.789465901445, -6034.831637549169,
    5375.536231823613, -10332.988536992887, 58970.57998221115, -83906.40134117776,
    224.91699018897293, -1804.4073277353446, 4812.935698140494, -4269.3448657845065,
    8985.3572995889, -51277.22161693905, 72979.94795251662]
  - [-0.10850755617716883, 1.0530310920279728, -3.195090831567586, 3.0893753067454535,
    -99.17872855532366, 557.070863927263, -779.0841550967623, 0.5997033550298909,
    -5.625649674679141, 16.624802678754175, -15.665887905202108, 348.5873330897127,
    -1957.8096107182823, 2736.576286451009, -0.6206400756140891, 5.589369898038556,
    -15.731694381514506, 13.873900574036172, -289.5866911749334, 1627.3360670879656,
    -2275.15519249379, 0.038286860212620094, -0.3097603551401349, 0.8306585241918425,
    -0.7385923992329816, 2.9449868610737355, -14.51106685212239, 17.52031771535588,
    -0.1766762398729887, 1.4590435378645696, -3.9590286111506394, 3.5326597076372335,
    -9.394474936279696, 45.44036562388388, -53.48235594265318, 0.1622856421664274,
    -1.3361908255667208, 3.561500144719456, -3.074991062749652, 7.289484396807954,
    -34.85350457742946, 40.25173609981232, -0.5875565066498691, 4.106733142668812,
    -9.418715336837778, 7.050312046967121, -21.021166318174775, 136.00889702386004,
    -216.94430558790194, 1.6371529844539565, -10.848211127010465, 23.260625284506055,
    -15.924334054782278, 90.38089008765205, -584.4546145691593, 931.8214693834772,
    -1.150265979680833, 7.321265907608045, -14.947866937290135, 9.62910096136197,
    -83.18296845279103, 538.2200577886381, -858.8217438257424, -74.22013209748332,
    603.6135322325016, -1631.7884141222112, 1466.6302673478065, -2271.095246663536,
    13021.163774415907, -18602.36206172405, 249.39751121562827, -2015.2574863322177,
    5413.610123403474, -4835.713336781972, 8703.847260531793, -49850.80983501264,
    71168.89355076438, -200.6095227928036, 1614.2512739055962, -4318.867946210019,
    3842.991578251416, -7583.518159754065, 43429.90922426522, -62017.308206233014]
  - [-1.467746811332251, 11.687476994349048, -31.34404212208812, 28.308410870217426,
    36.18996796395991, -236.34262342693424, 379.31228221204066, 3.202118372625753,
    -25.25945707600175, 68.92906870777563, -64.96950875533776, -157.07049475754047,
    1029.7997279449608, -1646.854713577051, -1.361186312027902, 11.721986426686723,
    -37.51093171562783, 42.73426156498461, 148.35131704353174, -964.1612179914455,
    1521.2512256214752, -0.12913800366972164, 1.0554603365239152, -2.861822234303627,
    2.572560360476558, 48.2473097091691, -277.1134954092397, 394.8502408382433, 0.23659515360286873,
    -1.7332987190632254, 3.943254948631767, -2.650624034737842, -168.46474711849456,
    961.4670190688881, -1359.2605209701917, -0.03703522941058863, 0.2718594279212916,
    -0.3374215823280575, -0.3862948824385461, 138.7088345515822, -784.2319532952548,
    1095.0254999474578, -5.51880652928609, 49.602249185604116, -145.7033156718408,
    140.51400924587253, 280.431211610639, -1602.5088971320888, 2287.0638367297797,
    18.07196673776052, -161.85122386230768, 473.11202065198154, -453.68841816692776,
    -784.4660403146427, 4482.771842088928, -6397.983799104381, -14.344791267517163,
    128.02037522979, -372.6244223540699, 355.62230072549403, 544.7814693889823, -3108.9501702188254,
    4430.144492818812, 138.53390061208816, -1064.7502701971973, 2705.758257232603,
    -2271.095246663536, 49316.94897260165, -274295.0448227148, 380821.601495438, -513.918409684803,
    3954.3086919751963, -10062.979364568733, 8461.28813337574, -183511.31613485963,
    1021254.1355727983, -1418775.7652020487, 439.65127367677457, -3387.368468903811,
    8635.592428630911, -7277.959081961849, 157150.10505947145, -874917.3393055835,
    1216072.3288605388]
  - [8.166595395916053, -64.99999715220365, 174.25708700437792, -157.34079222968023,
    -225.81453602001216, 1457.057712302225, -2316.4607397936616, -17.703399576325552,
    139.3591923159046, -379.66572073824483, 357.48573063865535, 951.6054549227492,
    -6181.822947471101, 9820.737526363893, 7.427779472326401, -63.7519423726378, 204.09860015948325,
    -233.1530290407894, -886.0145241963133, 5719.189173260172, -8984.107612119042,
    0.4941811920798566, -4.177169785501387, 11.66167211498149, -10.750777880459287,
    -277.46410427133867, 1591.3135115631194, -2264.638213142698, -0.7421437729072115,
    5.639566142747383, -12.784971346699228, 7.909010543102246, 971.1838298266048,
    -5533.535007403595, 7812.208629396007, -0.16037629119997324, 0.8293297390588226,
    -2.876708152971551, 5.14093976234271, -800.9036349801886, 4520.887274293516, -6304.712388747379,
    30.855885308927668, -276.7632418189223, 811.6595401302143, -781.7138903001503,
    -1438.5118781189124, 8293.310279298465, -11941.369035028882, -100.93059732575479,
    901.6328483992795, -2630.01432989893, 2517.4196442856405, 3998.986289690493, -23139.04988288229,
    33439.20789806809, 80.002016928387, -711.8034677416532, 2066.3108119586886, -1967.2529386396848,
    -2759.831651226568, 16001.383405831391, -23164.824002932117, -786.0047504858915,
    6061.0829034466105, -15455.93761634672, 13021.163774415907, -274295.0448227148,
    1527725.0282596804, -2124025.953864073, 2914.902242470108, -22499.350809407628,
    57444.91082538246, -48470.0109310475, 1023273.0754337533, -5703281.7504187, 7935537.538513079,
    -2493.182237737714, 19268.758968214468, -49281.619949133754, 41676.46207121445,
    -877546.8726918639, 4893496.510994822, -6812722.252099694]
  - [-11.291964318246897, 89.83446468727432, -240.75968846247673, 217.35382574591358,
    339.3528025881369, -2174.6868345442585, 3438.3780813004414, 24.280462975266985,
    -190.75522724779617, 519.0285460133692, -488.48889533196683, -1397.5594769517656,
    9033.451807674579, -14299.592917620503, -10.000010492896582, 85.65881120651149,
    -275.01929076945595, 315.8098347508453, 1286.8766843576425, -8278.968670958633,
    12979.497327587767, -0.3472864989156641, 3.2325295071473548, -9.720029294984888,
    9.497973206604344, 397.58603904329226, -2277.2969270192834, 3237.454340617305,
    0.1464728389144547, -1.6146319845880206, 3.375346961269235, -0.0635716609837035,
    -1394.9380485106183, 7936.120816941365, -11190.648680102948, 0.7973756928498132,
    -4.897523347708242, 11.858092159639524, -12.400926961449139, 1152.0818564209565,
    -6493.800886823412, 9046.231059464662, -43.395313838286235, 388.1873150830205,
    -1136.035271968151, 1092.2640853895425, 1811.9638403132217, -10562.721295820753,
    15375.224625210334, 141.76759896189347, -1262.4137200687687, 3672.9062921156833,
    -3508.035896482992, -4984.308992120605, 29302.245919886685, -43002.82628943338,
    -112.2028466161293, 994.648331224623, -2878.4692468773114, 2733.019779381078,
    3403.6695097276165, -20142.244680541047, 29738.11885997063, 1111.9534742598503,
    -8601.197135690161, 22004.591338782477, -18602.36206172405, 380821.601495438,
    -2124025.953864073, 2957286.851228963, -4123.223275909893, 31921.20698134541,
    -81753.8857598076, 69207.81502621088, -1424498.3543336787, 7951770.125098564,
    -11081429.097971175, 3526.4400776154116, -27335.035597967115, 70127.59372419864,
    -59499.8224061197, 1223491.568929719, -6833669.103016048, 9529601.040918224]
  - [-0.008753461345881628, 0.09714633384824611, -0.3138960321981962, 0.3121098625489099,
    -16.21551822410009, 90.66064806661805, -126.1442568356955, 0.07282570937898576,
    -0.7089790119651392, 2.1254228065582352, -1.9996186736874462, 56.93196384637732,
    -318.2972996657339, 442.61331142944954, -0.08491185990121665, 0.7716016164420033,
    -2.152872548049476, 1.8439497995519931, -47.279021031016946, 264.46047436564004,
    -367.7592455565909, 0.0069671906224212056, -0.056522466828599724, 0.15218731601914537,
    -0.13606671892133718, 0.020787371874075446, 0.2658799582627933, -0.8915534608429944,
    -0.030145394601429516, 0.24784367916786088, -0.6701140358999937, 0.5964364968439348,
    0.08795478030926983, -1.8340943132176388, 4.3841945370237285, 0.02632304077650068,
    -0.21736247487840396, 0.5820425545042096, -0.5060861586730842, -0.14939609011025007,
    1.9013711249981096, -4.099333185908509, -0.08974888634478616, 0.5857383034639254,
    -1.2209167774768577, 0.7919136870925416, -5.067652091921833, 30.71493418398415,
    -46.41536764409859, 0.2389639080933752, -1.4101577921795438, 2.4894271937603,
    -1.1420640462863731, 20.058173309909577, -122.43582498334513, 186.1770520555138,
    -0.16057632358572055, 0.8600233524393506, -1.2435197600976347, 0.24905572650970295,
    -17.743979759057748, 108.76021593039717, -166.02828445064225, -12.909082244939626,
    104.1962955155904, -279.57271439286404, 249.39751121562827, -513.918409684803,
    2914.902242470108, -4123.223275909893, 43.794585185446785, -351.0936619142306,
    935.6433669517241, -829.0071998683812, 1960.3259195035655, -11115.732004455906,
    15723.347186079085, -35.45364978954256, 282.98030864596717, -750.8444324723013,
    662.4107588794528, -1703.523390270359, 9662.323740777783, -13675.339647859208]
  - [0.06590027815012256, -0.7581679534248785, 2.4956976776570667, -2.5123624245611778,
    133.44383049701153, -747.4217163702975, 1042.0535063179316, -0.5751516983269198,
    5.672438736900081, -17.16252955137368, 16.2769237104243, -469.2086695350172, 2628.2067504212396,
    -3662.542545022429, 0.6741857256131277, -6.188287980844638, 17.41889815482614,
    -15.070918068181408, 389.96920351654717, -2185.5727422689215, 3046.1058786913013,
    -0.040514042078348626, 0.3352987014383861, -0.9181056001267532, 0.8325565564311728,
    -0.38545050636661093, -0.7869282342470958, 5.1239544062801645, 0.19731881083747774,
    -1.6594455753813178, 4.565590734508769, -4.11742543386189, 0.05610389556502463,
    9.958638886832597, -27.927475240988226, -0.18019715001368933, 1.5196159220963397,
    -4.123041924972995, 3.6085733113175125, 0.5684887050054098, -11.30852039784062,
    26.878709605192174, 0.7746850889282799, -5.1774587150201645, 11.172445558948441,
    -7.661097673475004, 46.64243080335678, -281.63463635166596, 423.90270183797116,
    -2.1063982535602017, 12.985808554973614, -24.831779143897815, 13.813488142297864,
    -182.9726101888357, 1112.1250616860225, -1683.817553665311, 1.444904673691176,
    -8.294178008059564, 14.055688022079144, -5.926220596884822, 161.11658556543784,
    -983.1206671885764, 1494.0710026616398, 103.4252967533989, -837.2294072902583,
    2252.789465901445, -2015.2574863322177, 3954.3086919751963, -22499.350809407628,
    31921.20698134541, -351.0936619142306, 2824.0280931077623, -7550.746245558297,
    6712.275316004358, -15133.324188581106, 86082.04966766157, -122130.2304276324,
    284.33160305872633, -2277.686689473123, 6065.553885480365, -5370.963252641312,
    13174.810190135411, -74963.93520372213, 106420.2438117756]
  - [-0.15472846143122204, 1.8890284651823734, -6.390924157542161, 6.540205724246172,
    -364.57208563758263, 2045.4217366941411, -2857.0847911109818, 1.4741665974955105,
    -14.800530232855579, 45.29525518871649, -43.33908328164725, 1283.1030109907995,
    -7199.6320286019, 10052.787126139285, -1.749581798179641, 16.255695733215287,
    -46.178274340430185, 40.3101107490024, -1066.926319351455, 5990.1574614331485,
    -8365.628137323274, 0.06739309613405532, -0.581470592769198, 1.6456547641931023,
    -1.532257844902855, 2.037354770498461, -3.8763159898185022, -4.9284694649304726,
    -0.40866659822692414, 3.556512810278527, -10.032005916931153, 9.212064237311637,
    -3.699204077587518, -5.403208804229064, 43.372544576707945, 0.3990704067964587,
    -3.462564435547492, 9.554730947337227, -8.42935518189836, 1.434857198071553, 12.556785746287972,
    -45.83352761247259, -2.198287661377922, 14.957042860214, -33.090179391124096,
    23.54997251936168, -141.22319702105975, 848.1526344877757, -1269.9487587093286,
    6.076205836394258, -38.653070909893195, 77.8486193555643, -47.929654637218654,
    547.8909164533621, -3311.659975220161, 4987.5632492522345, -4.232904685703103,
    25.468869619575855, -47.227542216187935, 25.152626515527277, -479.6555816821563,
    2910.39667722962, -4399.588563893102, -275.48067236995917, 2236.4549610014496,
    -6034.831637549169, 5413.610123403474, -10062.979364568733, 57444.91082538246,
    -81753.8857598076, 935.6433669517241, -7550.746245558297, 20255.39259266689, -18065.68298869562,
    38639.931863714424, -220509.05685502206, 313820.56600488425, -757.9438102624605,
    6093.601546912729, -16286.869552735217, 14475.602669818838, -33701.377076947625,
    192384.54458658333, -273966.54291763913]
  - [0.11091874543729237, -1.4964150040437363, 5.27131776295181, -5.515698648446143,
    330.6719351236824, -1858.231316560233, 2600.25518276231, -1.2255700629207353,
    12.604844687984182, -39.13145524376032, 37.82128927701467, -1164.383961670146,
    6544.2773326662855, -9154.572261496567, 1.4843558718844312, -13.999159160400197,
    40.167934824303586, -35.35307598032298, 968.4121677094394, -5446.09914054981,
    7620.096738839816, -0.02385528608015261, 0.23896231988845823, -0.7477295695562592,
    0.7475676693210599, -3.052510077492724, 10.700361230901267, -6.119023861907129,
    0.25838463873822554, -2.3834903648211623, 6.991035596811306, -6.592611782437302,
    7.6756407993688756, -20.93494749116886, -1.184997587124308, -0.2818922490131709,
    2.5478107612236625, -7.191086670707905, 6.406753459995146, -4.933019291335281,
    10.290171036776798, 9.6520829119662, 2.0595097882748563, -14.210364468709304,
    32.037644715389256, -23.420926657050185, 141.0376382922916, -841.6309765941618,
    1252.5812511474887, -5.769533592340846, 37.58073830315534, -78.50879542519333,
    51.492787014154864, -540.4367245127564, 3245.4984520371872, -4858.52337567037,
    4.06841877367584, -25.328054891555382, 49.78873181968167, -29.84728209032178,
    470.02708820128464, -2833.5521873548428, 4257.867050907359, 243.9876940135328,
    -1986.4889247362842, 5375.536231823613, -4835.713336781972, 8461.28813337574,
    -48470.0109310475, 69207.81502621088, -829.0071998683812, 6712.275316004358, -18065.68298869562,
    16166.29724948141, -32599.18042611678, 186671.92154434402, -266528.1168849765,
    671.6904142556908, -5419.731568008881, 14539.201124429714, -12971.100507628556,
    28485.82551856595, -163166.61256866637, 233118.4514006389]
  - [4.580353104984768, -36.41403648641454, 97.75967426704221, -88.6189851216888,
    -144.70111700667667, 956.3258892659567, -1549.2884514991974, -9.09698685700438,
    71.63594111724011, -197.6732944469629, 190.4673693097007, 617.3781270179952, -4096.1700802490295,
    6618.162216098138, 2.8736842279979955, -26.301259461772812, 94.35739854951316,
    -120.04154699106921, -580.1696390916949, 3821.467907233838, -6106.4599131693085,
    0.1850974033411792, -1.692910907191904, 5.016136861348895, -4.835896496215654,
    -188.6335810559596, 1084.2448333571153, -1546.8703883773019, -0.10723465948191171,
    1.0984532026289262, -2.3769124181550376, 0.41868796976290445, 666.4421564635257,
    -3806.0545915278713, 5388.412052121451, -0.3483580283159014, 2.170688111400731,
    -5.953229737100407, 7.337104460973802, -552.2581897556303, 3125.337121486265,
    -4373.239392815867, 21.05483231053211, -188.14935319914497, 550.2444866074879,
    -528.8063091761804, -762.33840596501, 4501.231689415802, -6633.093594799512, -68.3669269356575,
    609.1989983304004, -1773.9187574316395, 1695.9391731557869, 2032.7261238225963,
    -12183.607223034447, 18205.212161178675, 53.919479949568014, -478.8802293111766,
    1388.6027506807075, -1321.1703950900155, -1344.455395150004, 8166.889564085985,
    -12346.972041643823, -525.5224880957019, 4052.353746775621, -10332.988536992887,
    8703.847260531793, -183511.31613485963, 1023273.0754337533, -1424498.3543336787,
    1960.3259195035655, -15133.324188581106, 38639.931863714424, -32599.18042611678,
    689669.4758233817, -3849588.775508713, 5364950.085827661, -1682.5311407548888,
    13006.411752559865, -33267.71889279049, 28129.604800239773, -593880.9340787878,
    3317134.0175870885, -4626378.9354413645]
  - [-25.277999619571823, 200.85260143571946, -539.055564581434, 488.62204763546885,
    879.6296692856952, -5752.830694774398, 9244.928103130434, 49.574575595406486,
    -389.42054122734817, 1073.4624972824472, -1034.79673888902, -3644.6988918834463,
    24008.078554560863, -38591.31689447599, -14.977261160164655, 137.38218095145317,
    -499.4179307740989, 644.1984060612497, 3377.5374883396107, -22138.887091719178,
    35266.668479572225, -0.08734121289417641, 2.2854070532640596, -9.945054921943829,
    11.853346469634968, 1084.6989494214913, -6225.929868534837, 8871.871028595167,
    -1.8412254139557065, 10.9641877513411, -26.085974816184876, 27.354427789420875,
    -3840.509860438574, 21897.832971174877, -30960.16171086048, 3.505781547744945,
    -22.213463022451307, 54.189782260261865, -54.739202740889034, 3186.8171782084733,
    -18006.510163768104, 25164.945351700026, -118.41117389687982, 1055.4014978520509,
    -3080.2591001932, 2955.383332222649, 3754.345316177071, -22563.162734223813, 33801.18974471129,
    383.8656622713919, -3409.961415187894, 9904.425654483497, -9448.89150705617, -9854.27281051158,
    60662.65160206149, -92838.49019398329, -302.19900710435627, 2674.281720708386,
    -7730.856801948463, 7335.518952451978, 6405.12030605122, -40348.54210026494, 62948.77477944737,
    2979.3441163604193, -23048.861578037202, 58970.57998221115, -49850.80983501264,
    1021254.1355727983, -5703281.7504187, 7951770.125098564, -11115.732004455906,
    86082.04966766157, -220509.05685502206, 186671.92154434402, -3849588.775508713,
    21523244.400266048, -30046147.232115462, 9541.569928547982, -73990.12064420852,
    189865.0813033852, -161089.0693398892, 3320483.149942879, -18578902.697556835,
    25957705.197237298]
  - [34.629176152518596, -275.0101562921034, 737.9289747528596, -668.9704805146034,
    -1296.5478601672287, 8426.480635997785, -13474.856017434737, -66.85473230628087,
    523.9613757984639, -1443.8928798686468, 1394.1034508465045, 5235.624370803268,
    -34361.73685623679, 55091.07021664581, 18.979998763659342, -175.36726467330234,
    651.2019275278051, -856.8693441213729, -4793.374988175921, 31362.9300499311, -49911.9939344675,
    -1.3028663105145282, 7.63114151095865, -13.472071838532804, 6.471973584462277,
    -1552.9458369157667, 8902.450845209712, -12672.783986644277, 6.299388935173464,
    -41.62634713207443, 97.58669919557208, -84.9360137639934, 5509.797622461596, -31370.019027585036,
    44299.03257221837, -7.313293397626676, 46.90756058050251, -109.48853176812794,
    99.61584017183841, -4577.780701793813, 25828.556625476776, -36055.66210916858,
    167.72222894200368, -1489.9907822725704, 4337.484882920574, -4153.086055732435,
    -4458.378290158474, 27465.763280609008, -42064.56209688307, -542.7840389815136,
    4803.38952875447, -13909.40252685545, 13236.359141743007, 11376.173141159938,
    -72817.20343441932, 115157.3397771799, 426.5200563798415, -3758.2662320661766,
    10825.959579280972, -10241.04914283424, -7158.614960325983, 47672.59824868007,
    -77731.810835441, -4212.696449098557, 32690.750371727605, -83906.40134117776,
    71168.89355076438, -1418775.7652020487, 7935537.538513079, -11081429.097971175,
    15723.347186079085, -122130.2304276324, 313820.56600488425, -266528.1168849765,
    5364950.085827661, -30046147.232115462, 42015730.66140636, -13499.761432332, 104999.34935073242,
    -270279.1358455443, 230070.84895198923, -4635743.461810664, 25983896.485420413,
    -36369125.8787723]
  - [0.0036126982429290303, -0.049750339530638635, 0.17442015523428586, -0.1797279373402864,
    13.25728514475972, -74.09555140168293, 103.06392205471961, -0.04836298472067772,
    0.4864751491809845, -1.4811753745516933, 1.4012566099463066, -46.505866358973414,
    259.9155647394789, -361.3193770543832, 0.06065546265367018, -0.5585409947890239,
    1.5642983064535503, -1.3333883974242795, 38.60160754760544, -215.84520924902742,
    300.0606476660244, -0.0027959496482256054, 0.02389443678653016, -0.06723182875060911,
    0.06242869839568772, 0.20223329899363718, -1.4496503311006208, 2.4568029279396164,
    0.014994083620087823, -0.1292473750410016, 0.36157317321305565, -0.3296021351010828,
    -0.851526716102348, 5.860701033095589, -9.670727156307462, -0.013719426115945715,
    0.11906091751489623, -0.3282291991318669, 0.2890713919518185, 0.7710340705329675,
    -5.167670164148176, 8.368985796089772, 0.07497001414382344, -0.4862589179238036,
    1.0030870857828202, -0.6383709649629067, 5.286168097692006, -31.36168439179845,
    46.45747571442657, -0.2005010308630311, 1.1725469092468983, -2.0282433540689904,
    0.8727699099589376, -20.283705678913517, 121.11829464217669, -180.48685208630053,
    0.13515638840754676, -0.7145359506338693, 0.9917918908969869, -0.12954943981174513,
    17.655718554337597, -105.8363920594151, 158.31206471869476, 10.38645705155382,
    -83.83338047305922, 224.91699018897293, -200.6095227928036, 439.65127367677457,
    -2493.182237737714, 3526.4400776154116, -35.45364978954256, 284.33160305872633,
    -757.9438102624605, 671.6904142556908, -1682.5311407548888, 9541.569928547982,
    -13499.761432332, 28.828240508555755, -230.2591264520874, 611.3228974411762, -539.5834051561063,
    1464.877616376779, -8311.183079569764, 11767.926950817686]
  - [-0.016864695787451665, 0.31199481871814566, -1.1925008627927447, 1.2800684000109903,
    -108.51311586350533, 607.5082160523687, -846.6228336873886, 0.35018039770635206,
    -3.642967925164853, 11.305135242631472, -10.83239459683012, 380.91690632277454,
    -2132.5795888133175, 2970.4325713746343, -0.45598510227779415, 4.27561340293568,
    -12.113647844384952, 10.416645426349632, -316.281021935525, 1771.6281857656816,
    -2467.862456053651, 0.007533455190020668, -0.07725074027400806, 0.24609504788377046,
    -0.2500368076103909, -1.438398881835104, 10.486068935324418, -17.971963611413347,
    -0.07700346143809743, 0.7164896330345591, -2.109762470293353, 1.9918549175776235,
    6.174778799223633, -42.879658469969144, 71.22641089153478, 0.07978554631401782,
    -0.7358510107651975, 2.0992156349934206, -1.8796587722460147, -5.632695857800063,
    37.96045210228478, -61.76210996090979, -0.6454687847923138, 4.280013091691428,
    -9.124576552752885, 6.133194014421819, -48.824863499494924, 288.37209309991937,
    -425.18861647691097, 1.762760057238737, -10.743999681338058, 20.098277597210227,
    -10.618422948344579, 185.43335724733038, -1101.6432524926154, 1633.2160078453605,
    -1.2127563666288668, 6.851862531882383, -11.17569746164078, 4.094515300715994,
    -160.51404819789, 957.0251924686555, -1423.8650846872354, -82.81270992661355,
    670.5040596685946, -1804.4073277353446, 1614.2512739055962, -3387.368468903811,
    19268.758968214468, -27335.035597967115, 282.98030864596717, -2277.686689473123,
    6093.601546912729, -5419.731568008881, 13006.411752559865, -73990.12064420852,
    104999.34935073242, -230.2591264520874, 1846.545777400199, -4922.438127728488,
    4362.843902650003, -11344.950655083898, 64572.04702592692, -91710.306059267]
  - [-0.0002773631221457944, -0.4962154840901503, 2.3529451924000573, -2.737145835012097,
    294.60794118683987, -1652.0144622154176, 2306.3680167568195, -0.7862112481317152,
    8.645288077668772, -27.59043380480958, 26.87432887278737, -1034.1496617477303,
    5799.117697904306, -8092.185006551977, 1.096062246905705, -10.540176808221325,
    30.26535582580701, -26.200942285905004, 858.5807157406525, -4817.050175554556,
    6722.376750543965, 0.019176891086695614, -0.09601541730727914, 0.11882556731076385,
    0.002825157012929454, 2.879985864517811, -22.293266846871802, 39.610020959841776,
    0.0916475598354723, -1.0690354829088178, 3.5480495284403273, -3.597452124200389,
    -13.055153854273767, 93.9798193087243, -159.89319388053963, -0.13373658247453776,
    1.3907410064140346, -4.208259787592048, 3.870921736071041, 12.152967676719845,
    -84.07348010752577, 139.3761406804428, 1.8179205516468553, -12.234654554404768,
    26.645043463205276, -18.513720014128193, 148.3543037365837, -871.0343804677332,
    1276.8006553329985, -5.042580801340577, 31.572744488220792, -61.876461030875156,
    36.092433602230074, -556.6347736332827, 3285.8542246613288, -4841.29383492437,
    3.520022781942351, -20.72623287021106, 36.786180693908086, -17.500205148927268,
    478.6265683512689, -2834.9175272593425, 4191.132262132221, 219.5201284864006,
    -1782.9463562532778, 4812.935698140494, -4318.867946210019, 8635.592428630911,
    -49281.619949133754, 70127.59372419864, -750.8444324723013, 6065.553885480365,
    -16286.869552735217, 14539.201124429714, -33267.71889279049, 189865.0813033852,
    -270279.1358455443, 611.3228974411762, -4922.438127728488, 13176.661496380764,
    -11728.71066183392, 29072.23590439094, -166015.14897673516, 236543.1717895572]
  - [0.05106980112449049, 0.05783549400086306, -1.1308520089685608, 1.6322562800288931,
    -265.19142027041556, 1489.453094052416, -2083.0784384348167, 0.5275640045235644,
    -6.409756743845798, 21.374845100834385, -21.306159399213854, 930.34858738709,
    -5225.40728213439, 7304.488773148299, -0.8338696967243224, 8.324278742340807,
    -24.31581259900057, 21.161179454458114, -772.0496580982664, 4338.391957413901,
    -6064.910829032794, -0.05182809589935635, 0.3534065592952663, -0.7950962462817245,
    0.5895684356553927, -1.3320019265329457, 12.630906191988066, -24.784164950171707,
    0.019688212877348423, 0.19917294614297157, -1.2928907979332083, 1.656837722952044,
    7.218674838481706, -57.77998446919923, 104.62858172623255, 0.04860678131772369,
    -0.7260149945692886, 2.494674890115305, -2.4129040538818067, -7.115132978678945,
    53.05439574718789, -92.32519843159814, -1.6854693588286502, 11.459337674845944,
    -25.318184714339605, 17.97642600602855, -148.61241512389563, 866.6400949185818,
    -1262.003297815642, 4.732708541091571, -30.17742267646615, 60.94264104801419,
    -37.640564880300545, 550.2404656172207, -3224.6048225549084, 4718.102644708749,
    -3.3402634736247534, 20.210830227578676, -37.73750145940857, 20.277407311036786,
    -469.62225278286775, 2760.866382667753, -4052.7334440318104, -193.5045607633375,
    1576.6315131593526, -4269.3448657845065, 3842.991578251416, -7277.959081961849,
    41676.46207121445, -59499.8224061197, 662.4107588794528, -5370.963252641312, 14475.602669818838,
    -12971.100507628556, 28129.604800239773, -161089.0693398892, 230070.84895198923,
    -539.5834051561063, 4362.843902650003, -11728.71066183392, 10486.139166238718,
    -24627.89476271113, 141122.84876522375, -201755.62197853907]
  - [-3.4699944334528205, 27.555879305222305, -74.05360023694124, 67.33830414468277,
    131.68618307272843, -869.5791498239053, 1407.9303787372096, 6.3615882963934975,
    -50.05192170682355, 139.67460876162187, -137.39472075122757, -549.7101679381935,
    3651.6654850234536, -5908.634791075144, -1.3580002564935312, 13.857032967276503,
    -58.327313284458775, 83.59463543664859, 512.0808400767075, -3383.3201679010804,
    5424.766025230616, -0.0015200680935856233, 0.25700501878106125, -1.2751393108326234,
    1.5897732392374688, 165.6953506946595, -952.7304386084361, 1360.0655000813977,
    -0.3281120715291682, 2.004822829820232, -4.831927823720444, 4.993524677945647,
    -588.6958570061613, 3362.891583347764, -4763.938548215337, 0.5712104124680648,
    -3.681692914205123, 9.280800978261857, -9.687558667491889, 489.3204286009654,
    -2770.1583415015493, 3879.818238386555, -18.39942307741682, 163.787596876142,
    -477.58630392683756, 457.9132604827447, 503.2976125815116, -3073.9148991724887,
    4672.090970953128, 59.48768299121959, -528.1847192833226, 1533.8571171369845,
    -1463.3465263007374, -1264.1350247358828, 7999.122493302149, -12530.015632961306,
    -46.761867179603954, 413.857788069449, -1196.8573024127456, 1136.3438510430824,
    781.3728952935246, -5134.198259507493, 8283.573094163065, 455.29872550512107,
    -3517.2243781527777, 8985.3572995889, -7583.518159754065, 157150.10505947145,
    -877546.8726918639, 1223491.568929719, -1703.523390270359, 13174.810190135411,
    -33701.377076947625, 28485.82551856595, -593880.9340787878, 3320483.149942879,
    -4635743.461810664, 1464.877616376779, -11344.950655083898, 29072.23590439094,
    -24627.89476271113, 512977.8832044494, -2870455.364379378, 4011068.6312949695]
  - [19.01675470443231, -150.93109331872623, 405.5411484771823, -368.8474419508376,
    -794.8048467464952, 5191.341576999467, -8334.492889619198, -34.19998120167338,
    268.3942393218514, -749.133360725306, 738.8725245171265, 3212.3731106303567, -21184.167793248413,
    34096.85649239597, 6.469609808762722, -67.9174167695546, 299.4442739782373, -442.95641551405856,
    -2946.306636049704, 19373.118975287503, -30963.680011508666, -0.8710560790952369,
    5.23976129249228, -9.736739420702426, 5.291956221187808, -951.223338858492, 5461.8267576318285,
    -7787.761061134598, 4.119965999327564, -27.29781022703544, 64.26660704919507,
    -56.23073424784456, 3385.7946300791114, -19309.950154161466, 27317.213178781367,
    -4.6672480371803164, 30.19843454549799, -72.10556002111092, 67.72213487225577,
    -2817.480063346587, 15924.743466589758, -22274.18052893061, 104.12763498731115,
    -924.0173185413165, 2687.7289389211287, -2571.9372493906126, -2334.3260739307793,
    14724.38605138294, -23008.920663122317, -336.0579757385975, 2972.898489339771,
    -8607.928474463815, 8192.135047390142, 5626.312559908951, -37583.82395317365,
    61442.98524801527, 263.6594434552347, -2323.705628350267, 6696.670289269838, -6338.984877216389,
    -3299.124087773352, 23564.42016105349, -40371.7884541857, -2581.2320847002384,
    20004.87655932361, -51277.22161693905, 43429.90922426522, -874917.3393055835,
    4893496.510994822, -6833669.103016048, 9662.323740777783, -74963.93520372213,
    192384.54458658333, -163166.61256866637, 3317134.0175870885, -18578902.697556835,
    25983896.485420413, -8311.183079569764, 64572.04702592692, -166015.14897673516,
    141122.84876522375, -2870455.364379378, 16091459.574521337, -22527467.05388188]
  - [-25.854608457247032, 205.09710102520202, -551.0814202174968, 501.474296479854,
    1168.4637076797833, -7573.367034174808, 12084.75288985634, 45.42189475789073,
    -355.6934199001386, 994.2923729850294, -985.1471398220721, -4577.603992951303,
    30052.455238981867, -48211.29446844812, -7.167810385664412, 79.49209900648542,
    -376.8424957742331, 582.233106663848, 4135.8710276874635, -27134.339903585937,
    43305.39319643078, 2.544552996949169, -17.424084811976797, 39.19904007166676,
    -28.98213965861348, 1357.9047334017228, -7787.275020600996, 11091.81169427941,
    -9.25370561206847, 62.9202212258901, -147.6478507644012, 123.02038957736308, -4841.547528312452,
    27571.211882434847, -38954.2309754233, 8.807849517575324, -57.31287819303624,
    133.18121287263418, -117.0672626807117, 4033.021698763843, -22760.11323747612,
    31793.79972190927, -148.69845722949893, 1314.3493493566748, -3811.3871609740027,
    3638.2387076660643, 2502.484858323772, -16650.06428999506, 27144.40591003198,
    479.0430224004348, -4218.83961022778, 12172.146434072905, -11550.567795731768,
    -5525.047201209548, 40798.95550389974, -71476.43115318603, -375.1305935981474,
    3289.6572099829814, -9442.052225097117, 8907.295223375446, 2844.0805199549886,
    -24284.003714737482, 46153.67111959253, 3650.8677142778815, -28381.6671592069,
    72979.94795251662, -62017.308206233014, 1216072.3288605388, -6812722.252099694,
    9529601.040918224, -13675.339647859208, 106420.2438117756, -273966.54291763913,
    233118.4514006389, -4626378.9354413645, 25957705.197237298, -36369125.8787723,
    11767.926950817686, -91710.306059267, 236543.1717895572, -201755.62197853907,
    4011068.6312949695, -22527467.05388188, 31597771.376219373]
  dof: 84

